Linking Outer Solar System Objects in Archival DECam Imaging: A Multi-year Linker Tested on Held-out Known Objects, and 273 Multi-opposition Candidates Including Six L4 Neptune Trojans, Two Retrograde Objects and Ten with a > 150 au

I link single-night detections in public DECam imaging: 74% of the NOIRLab Source Catalog DR2 (2012-2019) sky with four or more nights, and my extraction from 149,421 exposures (2020-2026). Of 931 secure known objects, single-season linking recovers 22.1-25.0%, a multi-year linker 26.5%, together 36.2%. The multi-year rule, fixed before its held-out tests, recovers 68% of DES objects brighter than r=23.5 in a strip of its footprint and 14 of 47 known objects outside it. Its shifted-sky controls, complete for 162 of 165 blocks, return no candidate. This limits pure chance alignments, not links that mix real and chance detections. An identity check by orbit with 3,110 joint fits finds no designated object among the candidates. Searches beyond 79 au recover, blind, only 2014 UZ224, Gonggong and Chiminigagua. The catalogue has 273 undesignated candidates with orbits from two or more oppositions, whose linked detections were re-measured on the images; of the 189 of version 2, 41 were then detected on two or more nights that their fits did not use. Listed apart are 92 weaker entries and 30 designated objects, 17 of them Rubin discoveries with 2.9-13.2 yr of arc before discovery. Six are candidate L4 Neptune Trojans whose orbits and clones librate for 10 Myr (one reported independently by Jongma 2026, mostly from other data), two are retrograde candidates and ten have a>150 au. There is no follow-up or validated selection function. The Minor Planet Center has astrometry of 38 objects; unreleased positions are available on request, in confidence.

==> anc/GCT0044.psv <==
# version=2017
trkSub|mode|stn|obsTime|ra|dec|rmsRA|rmsDec|astCat|mag|rmsMag|band
GCT0044|CCD|W84|2014-08-13T09:54:17.205Z|26.6165371|+26.1275564|0.150|0.150|Gaia2|21.30|0.15|z
GCT0044|CCD|W84|2015-10-11T05:29:17.463Z|28.0394334|+26.2126174|0.100|0.100|Gaia2|21.23|0.04|r
GCT0044|CCD|W84|2015-10-11T05:31:46.693Z|28.0393800|+26.2125827|0.100|0.100|Gaia2|21.65|0.04|g
GCT0044|CCD|W84|2018-08-11T10:17:37.391Z|36.7393156|+26.7390300|0.150|0.150|Gaia2|21.41|0.15|z
GCT0044|CCD|W84|2018-08-12T09:16:24.215Z|36.7399646|+26.7440303|0.150|0.150|Gaia2|21.89|0.15|g
GCT0044|CCD|W84|2018-09-06T07:34:54.206Z|36.5709697|+26.8095506|0.150|0.150|Gaia2|21.68|0.15|r
GCT0044|CCD|W84|2018-09-06T09:11:50.681Z|36.5699958|+26.8095587|0.100|0.100|Gaia2|21.00|0.07|z
GCT0044|CCD|W84|2018-10-17T06:21:16.018Z|35.6564756|+26.6264908|0.150|0.150|Gaia2|21.33|0.15|r
GCT0044|CCD|W84|2018-11-02T04:50:07.813Z|35.1884888|+26.4673386|0.150|0.150|Gaia2|21.55|0.15|r
GCT0044|CCD|W84|2018-11-02T04:52:20.666Z|35.1884440|+26.4672889|0.100|0.100|Gaia2|21.87|0.04|g
GCT0044|CCD|645|2009-01-18T03:36:14.376Z|9.6825014|22.3985603|0.050|0.050|Gaia3|21.63|0.30|G
GCT0044|CCD|645|2009-01-18T03:37:26.093Z|9.6824502|22.3985928|0.058|0.058|Gaia3|22.03|0.30|G
GCT0044|CCD|645|2009-01-18T03:41:01.284Z|9.6825332|22.3985607|0.084|0.084|Gaia3|20.82|0.30|G
GCT0044|CCD|645|2009-09-26T09:09:06.346Z|13.4414348|24.2754091|0.050|0.050|Gaia3|21.15|0.30|G
GCT0044|CCD|645|2009-09-26T09:10:18.072Z|13.4414057|24.2754007|0.050|0.050|Gaia3|21.76|0.30|G
GCT0044|CCD|645|2009-09-26T09:12:41.448Z|13.4413813|24.2754331|0.109|0.109|Gaia3|21.86|0.30|G
GCT0044|CCD|645|2009-09-26T09:13:53.197Z|13.4413303|24.2753829|0.050|0.050|Gaia3|21.09|0.30|G
GCT0044|CCD|F51|2010-08-17T15:07:34.910Z|16.7252350|24.8477627|0.103|0.103|Gaia3|22.09|0.30|G
GCT0044|CCD|F51|2010-10-06T12:30:19.358Z|15.6039791|24.6173626|0.056|0.056|Gaia3|21.46|0.30|G
GCT0044|CCD|F51|2010-10-13T12:28:05.326Z|15.4094512|24.5380892|0.121|0.121|Gaia3|20.55|0.30|G
GCT0044|CCD|F51|2010-10-31T06:43:50.686Z|14.9330269|24.3021924|0.089|0.089|Gaia3|21.18|0.30|G
GCT0044|CCD|F51|2010-10-31T07:00:08.561Z|14.9327108|24.3020713|0.083|0.083|Gaia3|21.16|0.30|G
GCT0044|CCD|F51|2010-11-14T06:55:04.317Z|14.6051664|24.0947265|0.100|0.100|Gaia3|21.47|0.30|G
GCT0044|CCD|F51|2011-08-31T14:45:32.374Z|18.9429218|25.2367657|0.059|0.059|Gaia3|20.41|0.30|G
GCT0044|CCD|F51|2011-08-31T14:56:33.859Z|18.9428034|25.2367592|0.095|0.095|Gaia3|20.99|0.30|G
GCT0044|CCD|F51|2011-09-11T09:55:50.862Z|18.7192977|25.2075236|0.075|0.075|Gaia3|22.12|0.30|G
GCT0044|CCD|F51|2011-09-11T10:15:41.786Z|18.7189755|25.2074201|0.061|0.061|Gaia3|21.82|0.30|G
GCT0044|CCD|568|2012-09-13T09:29:19.276Z|21.1381257|25.5521166|0.050|0.050|Gaia3|21.48|0.30|G
GCT0044|CCD|F51|2012-10-05T12:29:54.079Z|20.5691236|25.3966754|0.063|0.063|Gaia3|22.33|0.30|G
GCT0044|CCD|F51|2012-10-05T12:47:07.462Z|20.5687336|25.3965341|0.050|0.050|Gaia3|21.88|0.30|G
GCT0044|CCD|F51|2013-12-29T07:08:59.969Z|21.3486657|24.6253303|0.161|0.161|Gaia3|21.50|0.30|G
GCT0044|CCD|F51|2014-11-28T05:06:54.190Z|24.2058411|25.3476969|0.243|0.243|Gaia3|21.87|0.30|G
GCT0044|CCD|F51|2014-11-28T05:25:38.205Z|24.2055892|25.3475219|0.097|0.097|Gaia3|21.75|0.30|G
GCT0044|CCD|F51|2014-11-28T05:44:21.102Z|24.2053195|25.3474725|0.249|0.249|Gaia3|21.57|0.30|G
GCT0044|CCD|F51|2014-11-28T06:03:06.389Z|24.2050104|25.3471209|0.068|0.068|Gaia3|21.48|0.30|G
GCT0044|CCD|F51|2014-12-09T08:16:02.790Z|24.0066612|25.1904924|0.108|0.108|Gaia3|22.04|0.30|G
GCT0044|CCD|F51|2014-12-09T08:35:44.796Z|24.0064331|25.1903248|0.074|0.074|Gaia3|21.55|0.30|G
GCT0044|CCD|568|2016-01-02T06:47:46.618Z|26.2750967|25.1613148|0.069|0.069|Gaia3|21.27|0.30|G
GCT0044|CCD|568|2016-01-02T06:52:13.192Z|26.2751137|25.1612973|0.069|0.069|Gaia3|21.12|0.30|G
GCT0044|CCD|W84|2025-10-29T05:47:27.830Z|54.0207216|25.9909917|0.050|0.050|Gaia3|21.80|0.30|G


==> anc/README.txt <==
Ancillary files for version 3 of arXiv:2611.14330 (G. Cerati)

  catalogue_mrt.txt      machine-readable catalogue, 395 rows (tier, channel, oppositions, nights, positions measured on images and
                         taken from catalogues, arc, rounded barycentric elements with uncertainties, H, class); byte-by-byte
                         description inside
  evidence_mrt.txt       evidence per object, 395 rows (image-verified and catalogue positions, oppositions with image-verified
                         positions, positions from DECam and from other telescopes, detections on exposures the link never used,
                         results of version 1 where they exist)
  known_mrt.txt          designated objects of the catalogue and of the multi-year run (years are given for designated objects only)
  digests_v3.txt         one salted SHA-256 digest per undesignated object (365 lines); the SHA-256 of this file is printed in
                         the paper. For the objects of version 2 the nonces of version 2 are reused (see CHANGES FROM VERSION 2)
  prereg_files_v2.txt    34 files of the project that state a rule before a test, as the list stood on 2026 November 17 at 04:03 CET (unchanged from version 2),
                         each with a label, its outcome and its SHA-256 digest (the names of the files are not given)
  programmes_2020_26.txt NOIRLab proposal identifiers of the 149,421 DECam exposures of 2020-2026 used here, with the number of
                         exposures from each programme (169 programmes; from the metadata of the NOIRLab Astro Data Archive)
  designated_v3.psv      my 352 positions of the 19 objects that version 2 identified with designated objects, as used in the fits of
                         this version, in ADES PSV format:
                         one table per object, each with its two header lines (see PUBLISHED POSITIONS)
  GCT0044.psv            my 40 positions of GCT0044, in ADES PSV format (see PUBLISHED POSITIONS)
  README.txt             this file

WHAT IS WITHHELD
For undesignated objects the tables give no position, date, year of observation, epoch, node, argument of perihelion or anomaly, and
they do not say which telescope other than DECam observed an object, except for the objects of the CFHT linker (the channel
names it). The positions are available on request (Section 10 of the paper). The one exception is GCT0044: its positions are published
with this version (GCT0044.psv), with their dates and station codes.
The rule files name sky regions and are available on request; prereg_files_v2.txt identifies each file it lists by a label and gives
its digest, so that a file received later can be checked.

FILE OF POSITIONS OF AN OBJECT, AND ITS DIGEST
The file of an object is its table in ADES PSV format: two header lines ("# version=2017" and the line of column names) and one line
per position, fields separated by vertical bars, trailing blanks removed, each line ended by a line feed. The digest of digests_v3.txt
is the SHA-256 of one nonce line followed by that file. The nonce line is "# nonce=" and 64 hexadecimal digits, ended by a line feed.
The nonce of an object is private: it is sent with the file and will be published with the positions; the only nonce published now
is that of GCT0044 (see PUBLISHED POSITIONS). To check a file received on request against its line of digests_v3.txt:

    (printf '# nonce=%s\n' NONCE; cat GCTnnnn.psv) | shasum -a 256

The files are those of this version: 6,269 positions, 6,227 mine and 42 of other observers that the Minor Planet Center has
published as isolated tracklets. The 25 DECam positions of five undesignated objects that carried the time of exposure start in
version 2 are now at mid-exposure (correction of 2026 November 18); this is one of the reasons why 47 digests of version 2 changed.
The version-2 files of those 47 objects are kept, so digests_v2.txt (released with version 2) remains checkable; it also has a line
for GCT0103, now identified with 2025 ND561, which has no line in digests_v3.txt. digests_v3.txt has a line for GCT0044 as well: GCT0044.psv is the file that its digest
covers, and its nonce is given below, so that this one line can be checked by any reader. Positions that reach the public record
through the Minor Planet Center
will be in its format and will not reproduce these digests, so the files themselves will be published with them.

CHANGES FROM VERSION 1
Version 1 withheld the positions until designation or 2027 June 30 and offered them in confidence to the Minor Planet Center and to
referees; they are now offered to any researcher who asks, and the date stands. Version 1 listed, for each of its objects, digests of
a file of positions and of an ephemeris. This version commits to the positions alone, because the orbits change as arcs are extended,
and it salts the digests. The files behind the digests of version 1 are kept and will be released with them. All 1,851 positions of
the 77 undesignated objects of version 1 are in the present files with the same time and place, and 67 positions have been added to
seven of those objects; the present files are written in another number format, so their digests are not those of version 1.
Version 1 published its positions of designated objects (designated_ades.psv); version 2 published them too (designated_v2.psv), and so does this one (designated_v3.psv),
and my positions of GCT0044 (GCT0044.psv).

PUBLISHED POSITIONS
designated_v3.psv holds my positions of the 19 designated objects of version 2 (catalogue_mrt.txt gives the designation of each
identifier): 352 positions, all from DECam frames (station W84). 321 are measured or verified on the images and 31 are NSC DR2
catalogue positions that were not re-measured (columns Nimg and Ncat of evidence_mrt.txt): the 20 positions of GCT0046, the first
five rows of the table of GCT0012 (its last two rows were measured on the images) and the six positions of 2019 of GCT0235
(2026 DU71). None was reported by another observer and none is copied from the published astrometry of these objects.
Reference catalogue. In my working files the six positions of 2019 of GCT0235 carried Gaia3 in the column astCat, as if they had been
measured on the images. That label was wrong: they are NSC DR2 catalogue positions, like the other 25, which carry Gaia2 (so do the last two rows of GCT0012, which were
measured on the images). In the
file released here these six rows carry Gaia2; nothing else in them was changed, and the orbit fits do not use this column. Their
uncertainties (0.150 arcsec in both coordinates, the same for all six) are assigned values, not measurements.
Time tags. The positions are those used in the fits of this version, after the correction of time tags of 2026 November 18.
Seven differ from designated_v2.psv only in their time: GCT0235 2019-04-02, 2019-05-06, 2019-05-08 at 04:21 and at 04:38 UT, +60 s
(the three that version 2 listed at exposure start, and one of the positions that its audit could not match); GCT0071 2014-03-01 and
2014-03-04, -14.7 and -14.5 s; GCT0074 2018-08-12, +6.0 s.
The audit of version 2 could not match these positions to an exposure, and the correction of November 18 did not change them, so their
time tags are not checked: GCT0046, 2018-11-30 (two positions); GCT0071, 2019-04-05; GCT0093, 2014-05-02, 2015-05-20 and 2019-05-16;
GCT0235, 2019-04-03 (two positions). The two of 2019-04-03 fall 18 s and 98 s after the start of exposures of 120 s in the exposure
table of NSC DR2, so they agree with neither the start nor the middle of an exposure, and their times are probably wrong by about 40 s.
Magnitudes. The columns mag and band are not homogeneous: the band is that of the magnitude scale, not always the filter of the
exposure. Band G (2 rows of designated_v3.psv, 30 of GCT0044.psv) is not a filter of any of these cameras; for GCT0044 it means a
magnitude on the Gaia G scale of my calibration, on exposures in the g, r, i and z filters. Among the rows of designated_v3.psv that
the audit of the time tags matched to an exposure, those on exposures in the VR filter are labelled V (18 rows), VR (4 rows) or r
(3 rows of 2019 of GCT0235), and one row labelled r is on an exposure in the z filter.
GCT0044.psv holds my 40 positions of GCT0044, 2009-2025: 11 from DECam (W84); 19 from Pan-STARRS1 (F51); 7 from SDSS (645); 3 from
CFHT MegaCam (568). Ten of the DECam positions are NSC DR2 catalogue positions that were not re-measured: they are the ten rows
with Gaia2 in the column astCat. The other 30 are my measurements on the frames. The 11 DECam positions are at mid-exposure by the
same audit; the time tags of the other 29 were not part of it. None was reported by another observer.
Digest of GCT0044. The nonce of GCT0044 is
    578bc753f8e8e6ebea7719e032cdf17aa029a2939e28d9d2b4e9bf99282cb54e
so its line of digests_v3.txt can be checked with the file released here:
    (printf '# nonce=%s\n' 578bc753f8e8e6ebea7719e032cdf17aa029a2939e28d9d2b4e9bf99282cb54e; cat GCT0044.psv) | shasum -a 256
No other nonce is published.

CHANGES FROM VERSION 2
The catalogue has 395 objects (365 undesignated, 30 identified with designated objects); version 2 had 271. Two identifications with designated objects are withheld. Since 2026 November 24 the objects identified with designated ones carry identifiers
GCPnnnn in my list; the tables keep the GCT identifiers under which they were first listed (GCP0032 never had one). My positions
of the designated objects identified since version 2 are not in designated_v3.psv; they are available on request.
digests_v3.txt replaces digests_v2.txt: it has one line for each of the 365 undesignated objects. For the 251 objects of version 2
that are still undesignated the nonce is that of version 2; 204 digests are unchanged and 47 changed because positions were added
to those files or corrected. The 114 objects added since have new nonces. No nonce other than that of GCT0044 is published.

TESTS NOT DESCRIBED IN THE PAPER
prereg_files_v2.txt lists the rule files that existed on 2026 November 17 at 04:03 CET with their outcomes, except one draft that the
paper does not use; 21 of its files are of tests that are not used in the paper (groups B and C). Rule files written later on that
day, for work that is not in the paper, are not listed.
The tests added in version 3 with rules written after 2026 November 17 (the six-night level, the HSC linker with rule Q, the
searches for distant objects, the search of the Rubin alerts and the first simulation of the selection function) have rule files
that are not in prereg_files_v2.txt; they are available on request.


==> anc/catalogue_mrt.txt <==
Title: Linking Outer Solar System Objects in Archival DECam Imaging: A
       Multi-year Linker Tested on Held-out Known Objects, and 273
       Multi-opposition Candidates Including Six L4 Neptune Trojans, Two
       Retrograde Objects and Ten with a>150 au
Authors: Cerati G.
Table: Catalogue: tiers, channels, uniform orbits and dynamical classes
================================================================================
Byte-by-byte Description of file: catalogue_mrt.txt
--------------------------------------------------------------------------------
 Bytes Format Units   Label     Explanations
--------------------------------------------------------------------------------
  1-  7 A7     ---     ID        Catalogue identifier
      9 A1     ---     Status    [ND] N = new candidate, D = identified with a designated object
 11- 21 A11    ---     Desig     ? MPC designation (Status D)
     23 A1     ---     Tier      [ABC] Tier (1)
 25- 46 A22    ---     Chan      Discovery channel (2)
 48- 49 I2     ---     Nopp      Number of oppositions with my positions
 51- 53 I3     ---     Nn        Number of distinct nights with my positions
 55- 58 F4.1   yr      Arc       Arc of my positions
 60- 61 I2     ---     Nrej      Positions rejected by the fit (3)
 63- 65 I3     ---     Nimg      My positions measured or verified on the images (8)
 67- 69 I3     ---     Ncat      My positions taken from a catalogue (8)
 71- 72 I2     ---     Nopi      Oppositions with image-verified positions (8)
 74- 78 F5.3   arcsec  rms       Find_Orb rms residual
 80- 86 F7.3   AU      a         ? Barycentric osculating semimajor axis (5)
 88- 94 E7.1   AU      e_a       ? 1-sigma uncertainty in a
 96-101 F6.4   ---     e         ? Barycentric osculating eccentricity (5)
103-109 E7.1   ---     e_e       ? 1-sigma uncertainty in e
111-117 F7.3   deg     i         ? Inclination to the J2000 ecliptic (5)
119-125 E7.1   deg     e_i       1-sigma uncertainty in i
127-133 F7.3   AU      q         ? Barycentric perihelion distance (5)
135-141 E7.1   AU      e_q       ? 1-sigma uncertainty in q
143-146 F4.1   mag     H         ? Absolute magnitude as observed (6)
148-166 A19    ---     Class     ? Dynamical class from a 10-Myr integration (7)
    168 A1     ---     Sec       ? [YN] Class secure (7)
--------------------------------------------------------------------------------
Note (1): A = at least two oppositions that contain positions verified on the
    images, a fit that keeps at least 90% of the positions with rms < 0.3 arcsec,
    and sigma_a/a <= 0.1. B = all positions in one opposition, same fit quality:
    orbit and class not determined. C = neither: fewer than two oppositions with
    image-verified positions, or a fit that is not clean. Only objects with at
    least two oppositions (Nopp >= 2) are counted as multi-opposition candidates.
Note (2): Section 6 of the paper and its table of channels. nsc_* = single-season linkers of
    version 1 on NSC DR2 (tile, cross-tile, near mode, re-vetted earlier links,
    shifted grid); side_search = side searches of version 1; dense_pools =
    first runs of the dense-tile linker (either DECam data set) and night
    pools; d25_method_on_nsc = dense-tile linker with mask on NSC DR2;
    d25_own_extraction = the same on my 2020-2026 extraction;
    multiyear_linker_A2 = multi-year linker, frozen rule A2; cfht_linker =
    CFHT MegaCam linker.
Note (3): Of all positions given to the fit. For nine objects the fit also uses
    positions of other observers published by the MPC as isolated tracklets (for
    eight of them see Table 4 of version 1, arXiv:2611.14330v1); these are not
    counted in Nopp, Nn, Arc, Nimg or Ncat, and no column gives their number.
Note (4): The epoch of the elements, even its year, is withheld with the
    positions: it lies within the years of observation.
Note (5): Uniform Find_Orb fit (DE440) of all positions of the object; barycentric
    osculating elements (J2000 ecliptic) at the epoch of the covariance (4); 1-sigma
    from 2000 clones of the covariance. For one-opposition objects (Nopp = 1) a,
    e and q are not determined and are left blank. No node, argument of
    perihelion, anomaly, position or ephemeris is given for any object.
Note (6): Find_Orb H from the reported magnitudes, in mixed bands (g, r, i, z,
    VR), with no colour or phase-curve correction beyond the Find_Orb default.
Note (7): Majority class of the nominal orbit and its clones over 10 Myr
    (REBOUND); Y if at least 80% of the orbits agree and, for arcs of the fitted
    positions under three years (positions of other observers included, so not
    the column Arc), clones of the covariance inflated to three sigma give the
    same class.
    Blank = not integrated when the class statistics were frozen, or
    one-opposition object. The paper counts classes for tier A only.
Note (8): Image-verified = my own measurement on the frame (Gaia DR3 reference), a
    forced measurement, or a position of an object all of whose positions were
    checked on the images; catalogue = NSC DR2 or first-pipeline positions with no
    such record. The evidence table splits the positions into DECam and other
    telescopes.
--------------------------------------------------------------------------------
GCT0001 N             B nsc_tile_linker         1   6  0.0  0   1  10  1 0.072                                 23.833 1.3e+00                  6.9
GCT0002 N             A nsc_tile_linker         7  20 11.2  0  19   9  6 0.078  64.157 3.9e-03 0.4206 3.1e-05   4.458 2.7e-05  37.174 2.6e-04  7.1 detached            Y
GCT0003 N             B nsc_tile_linker         1   6  0.1  0   1   7  1 0.075                                 26.188 5.5e-01                  7.3
GCT0004 N             A nsc_tile_linker         6  15 14.9  0  21   6  6 0.084  39.267 1.3e-03 0.2226 2.0e-05   1.850 1.5e-05  30.527 2.2e-04  7.5 resonant 3:2        Y
GCT0005 N             A nsc_tile_linker         5  14  9.2  0  18  10  4 0.093  39.544 1.6e-03 0.1992 2.5e-05   3.680 6.4e-05  31.668 6.3e-04  7.6 resonant 3:2        Y
GCT0006 N             A nsc_tile_linker         3   8  6.3  0   4   5  3 0.098  78.731 2.5e-02 0.5375 1.2e-04  42.066 2.2e-04  36.411 2.5e-03  6.6 detached            Y
GCT0007 N             B nsc_tile_linker         1   7  0.2  0   4   6  1 0.100                                  8.713 1.6e-02                  6.9
GCT0008 N             A nsc_tile_linker         7  14  9.8  0  18   6  7 0.107  46.321 2.9e-03 0.0884 4.4e-05   4.818 6.6e-05  42.226 6.3e-04  6.5 main classical cold Y
GCT0009 N             A nsc_tile_linker         7  28  8.1  0  33   8  6 0.076 113.645 2.8e-02 0.6395 9.3e-05  23.756 7.5e-05  40.965 7.5e-04  5.8 detached            Y
GCT0010 N             A nsc_tile_linker         4  13  7.1  0  10   5  4 0.045  55.686 4.9e-03 0.2698 2.0e-04  10.689 5.8e-05  40.661 8.9e-03  4.4 detached            Y
GCT0011 N             A nsc_tile_linker         5  11  9.0  0   5   9  5 0.112  45.716 4.3e-03 0.1831 5.9e-05  28.310 1.6e-05  37.344 2.2e-03  6.0 main classical hot  Y
GCT0013 N             A nsc_tile_linker         4  14  8.4  0   7   8  4 0.096  54.674 6.7e-03 0.3496 6.9e-05  20.330 1.3e-04  35.561 1.5e-03  6.9 detached            Y
GCT0014 N             A nsc_tile_linker         8  22 13.2  0  25  21  4 0.098  29.988 4.9e-04 0.0433 1.3e-05  22.842 4.3e-06  28.688 8.4e-04  7.6 Neptune Trojan L4   Y
GCT0015 N             A nsc_tile_linker        11  28 19.0  0  14  34  5 0.072  30.012 3.1e-04 0.0797 7.1e-06  25.133 9.2e-06  27.619 7.4e-05  7.8 Neptune Trojan L4   Y
GCT0016 N             A nsc_tile_linker         5  13  9.2  0   6   7  4 0.103  53.049 9.7e-03 0.2398 1.4e-04  23.744 2.3e-05  40.326 3.1e-03  6.5 detached            N
GCT0017 N             A nsc_tile_linker         3  10  2.9  0   7   9  3 0.072  39.152 3.5e-03 0.2643 5.2e-05  21.476 8.8e-05  28.803 1.3e-03  7.7 resonant 3:2        Y
GCT0018 N             A nsc_tile_linker         6  14  9.2  0  10   5  6 0.087  38.708 1.8e-03 0.0033 4.7e-05  16.711 2.3e-05  38.582 1.5e-03  6.5 inner classical     Y
GCT0019 N             C nsc_tile_linker         2   6  1.2  0   0   6  0 0.073  45.550 6.7e-01 0.0777 5.7e-02  22.345 6.8e-03  42.011 2.1e+00  6.5 main classical hot  N
GCT0020 N             A nsc_tile_linker         5  12  5.9  0  17   7  4 0.078  43.842 4.1e-03 0.0751 1.9e-05   0.590 6.6e-06  40.549 3.3e-03  6.3 main classical cold Y
GCT0021 N             C nsc_tile_linker         6  17 10.1  0   0  36  0 0.086  44.201 1.9e-03 0.0728 3.2e-05   4.785 3.6e-05  40.982 2.6e-03  6.5 main classical cold Y
GCT0022 N             C nsc_tile_linker         6  16  9.1  0   0  18  0 0.078  50.083 2.9e-03 0.3023 2.5e-05  15.608 6.4e-05  34.944 8.9e-04  7.2 detached            Y
GCT0023 N             C nsc_tile_linker         5   9  6.3  0   0  12  0 0.067 105.300 2.0e-02 0.6767 6.6e-05  12.780 1.6e-04  34.046 1.1e-03  6.3 scattering          Y
GCT0024 N             A nsc_tile_linker         9  29 10.2  0  12  24  2 0.104  43.911 1.4e-03 0.0133 2.9e-05   2.591 1.9e-05  43.326 1.7e-03  6.7 main classical cold Y
GCT0025 N             A nsc_tile_linker         7  76  8.2  0  33 110  3 0.105  45.753 8.5e-04 0.1245 2.5e-05  22.311 4.0e-06  40.058 9.9e-04  5.9 main classical hot  Y
GCT0026 N             C nsc_tile_linker         7  18 10.1  0   4  19  1 0.069  47.319 2.8e-03 0.0866 4.0e-05  22.304 3.4e-05  43.220 9.9e-04  6.5 main classical hot  Y
GCT0027 N             C nsc_tile_linker         4  15  5.4  0   0  18  0 0.120  43.966 3.1e-03 0.1969 1.8e-04  42.976 2.1e-04  35.311 7.3e-03  6.1 main classical hot  Y
GCT0028 N             C nsc_tile_linker         6  20  8.1  0   0  32  0 0.064  39.463 8.6e-04 0.2595 1.3e-05  22.528 1.3e-05  29.222 1.7e-04  7.6 resonant 3:2        Y
GCT0030 N             C nsc_tile_linker         8  18  7.6  0   0  27  0 0.079 119.878 2.6e-02 0.6615 8.7e-05  28.762 7.4e-05  40.582 2.3e-03  5.2 detached            Y
GCT0032 N             C nsc_tile_linker         4  12  9.3  0   0  17  0 0.098  42.270 2.4e-03 0.1449 4.3e-05  20.377 1.5e-04  36.144 8.1e-04  7.1 resonant 5:3        Y
GCT0040 N             C nsc_tile_linker         2  13  1.2  0   0  22  0 0.084  39.224 2.1e-03 0.2173 3.2e-05   1.511 1.8e-05  30.702 4.2e-04  7.8 resonant 3:2        N
GCT0041 N             C nsc_tile_linker         7  22 10.3  0   0  36  0 0.089  36.419 1.2e-03 0.1318 1.4e-05  10.914 3.3e-05  31.620 7.8e-04  7.8 resonant 4:3        Y
GCT0042 N             C nsc_tile_linker         4  14  2.9  0   0  20  0 0.070  39.415 2.3e-03 0.2492 9.6e-05   6.887 1.8e-04  29.592 2.9e-03  7.4 resonant 3:2        Y
GCT0043 N             A nsc_tile_linker         6  17 10.2  0  15  12  5 0.102  95.405 1.4e-02 0.6414 4.8e-05   2.853 6.4e-05  34.208 5.7e-04  6.9 scattering          Y
GCT0044 N             A nsc_crosstile          10  23 16.8  0  30  10  9 0.090  30.034 4.0e-04 0.0646 3.0e-06  20.346 1.7e-05  28.093 3.0e-04  6.8 Neptune Trojan L4   Y
GCT0045 N             C nsc_crosstile           4  17  3.3  0   0  25  0 0.073  40.380 1.0e-03 0.1055 3.5e-05  27.527 1.1e-04  36.118 1.0e-03  7.0 main classical hot  Y
GCT0047 N             A side_search             5  20 10.1  0  23   5  4 0.085  39.470 1.6e-03 0.2567 2.6e-05  11.044 7.9e-05  29.339 2.8e-04  8.6 resonant 3:2        Y
GCT0048 N             A nsc_crosstile           7  20  9.2  1  18   5  5 0.097  48.023 2.8e-03 0.3189 3.4e-05  12.329 4.2e-05  32.710 2.7e-04  7.2 resonant 2:1        Y
GCT0049 N             A nsc_tile_linker         7  14  9.3  2  11   9  5 0.063  44.540 2.4e-03 0.1575 3.8e-05   8.247 9.7e-05  37.524 2.7e-03  6.2 resonant 9:5        Y
GCT0050 N             A nsc_tile_linker         6  14  5.8  0  20   7  3 0.083  45.307 3.1e-03 0.2615 6.1e-05  16.085 4.4e-05  33.460 1.1e-03  7.0 detached            Y
GCT0051 N             A nsc_tile_linker         7  17  9.9  0  52   7  6 0.066  50.277 1.6e-03 0.4062 1.6e-05  21.536 3.0e-05  29.855 1.9e-04  7.4 scattering          Y
GCT0052 N             A nsc_crosstile           6  14 10.0  0  13   6  4 0.082  60.616 7.1e-03 0.4080 6.1e-05  17.586 5.4e-05  35.887 4.8e-04  7.6 detached            Y
GCT0053 N             A nsc_crosstile           7  17  8.2  0  18   6  7 0.075  69.594 5.0e-03 0.5307 3.0e-05   6.446 7.0e-05  32.663 3.1e-04  7.3 resonant 7:2        Y
GCT0054 N             A nsc_tile_linker         6  12 10.1  0  14   6  5 0.070  45.967 4.9e-03 0.1508 6.8e-05   2.739 6.6e-05  39.035 1.2e-03  7.2 main classical cold Y
GCT0055 N             A nsc_crosstile           4  14  6.3  0  10   7  4 0.098  39.502 2.7e-03 0.2666 3.9e-05  15.766 7.2e-05  28.970 5.1e-04  7.9 resonant 3:2        Y
GCT0056 N             A nsc_crosstile           6  17  9.4  0  67  13  5 0.051  53.095 2.6e-03 0.3069 2.6e-05  16.369 8.2e-06  36.798 5.1e-04  6.9 detached            Y
GCT0057 N             A side_search             7  20 10.2  0  36   9  6 0.075  39.202 1.4e-03 0.1532 2.3e-05   5.260 3.0e-05  33.194 2.5e-04  7.9 resonant 3:2        Y
GCT0058 N             A nsc_crosstile           6  16 10.0  0  11   6  6 0.089 101.913 1.9e-02 0.6856 5.4e-05   9.056 6.8e-05  32.041 4.4e-04  7.1 scattering          Y
GCT0059 N             A side_search             4  14  8.1  0  28   8  3 0.078  43.736 3.6e-03 0.2731 4.2e-05   5.935 5.7e-05  31.793 1.5e-03  7.2 resonant 7:4        Y
GCT0060 N             A side_search             2  10  1.2  0  10   0  2 0.093  32.063 4.6e-03 0.4076 1.5e-04  11.620 1.7e-04  18.994 2.1e-03  9.4 scattering          Y
GCT0061 N             A side_search             2   7  1.3  0   9   0  2 0.029 128.691 2.9e-02 0.8622 2.9e-05  11.164 7.9e-05  17.740 2.2e-04  9.7 scattering          Y
GCT0062 N             A nsc_internal_revetted   6  11 10.1  0  19   0  6 0.083  60.984 5.3e-03 0.4423 4.1e-05  14.168 4.1e-05  34.009 4.8e-04  7.2 scattering          N
GCT0063 N             A nsc_internal_revetted   6  16  9.2  0  30   0  6 0.091  45.386 2.1e-03 0.1987 4.2e-05  23.100 1.3e-04  36.366 2.5e-03  6.3 main classical hot  Y
GCT0064 N             A nsc_internal_revetted   6  14  8.0  0  25   0  6 0.066  39.318 1.1e-03 0.2246 1.8e-05  13.038 2.4e-05  30.486 2.0e-04  7.9 resonant 3:2        Y
GCT0065 N             A nsc_internal_revetted   9  22  9.1  1  35   0  9 0.086  44.048 1.4e-03 0.1068 2.3e-05   4.967 4.8e-05  39.343 2.4e-04  6.8 main classical cold Y
GCT0066 N             A nsc_internal_revetted   4  11  3.0  0  34   0  4 0.072  39.523 1.5e-03 0.2917 2.2e-05   9.843 7.7e-05  27.995 2.4e-04  8.4 resonant 3:2        Y
GCT0067 N             A nsc_tile_linker         2   6  5.0  0   7   0  2 0.032  42.255 1.9e-02 0.3151 2.8e-04  21.284 7.1e-04  28.940 1.4e-02  7.7 resonant 5:3        Y
GCT0068 N             A nsc_tile_linker         5  11  5.2  0  21   0  5 0.094  50.300 2.9e-03 0.2785 1.0e-04  19.007 9.5e-05  36.292 3.5e-03  6.9 detached            Y
GCT0069 N             A nsc_tile_linker         7  14 17.3  0  17   0  7 0.081  75.920 5.2e-03 0.3566 3.5e-05  28.832 7.1e-05  48.848 8.8e-04  5.3 detached            Y
GCT0070 N             A nsc_tile_linker         2   6  1.0  0  10   0  2 0.052  39.115 4.4e-01 0.1945 2.6e-02   2.314 2.0e-03  31.508 7.3e-01  8.8 resonant 3:2        N
GCT0072 N             A nsc_internal_revetted   6  15  9.2  0  23   0  6 0.074  43.903 1.0e-03 0.1758 3.5e-05  16.237 8.2e-05  36.185 1.3e-03  6.3 main classical hot  Y
GCT0073 N             A nsc_crosstile           2   7  1.0  0   7   0  2 0.099  42.926 6.4e-02 0.0373 1.2e-02   2.478 7.9e-05  41.325 4.5e-01  6.8 main classical cold Y
GCT0075 N             A nsc_tile_linker         2  14  1.2  0  16   0  2 0.086  39.474 2.1e-02 0.3215 7.1e-04  10.538 4.3e-05  26.783 1.4e-02  8.0 resonant 3:2        Y
GCT0076 N             C side_search             4   9  4.1  0   0   9  0 0.087  39.345 6.1e-03 0.1811 1.1e-04   9.172 2.6e-04  32.220 3.9e-03 10.7 scattering          Y
GCT0077 N             A nsc_near_mode           9  22 18.2  0  47   0  9 0.078  29.942 3.7e-04 0.0300 4.8e-06  20.686 1.0e-05  29.045 5.0e-04  7.8 Neptune Trojan L4   Y
GCT0078 N             A nsc_near_mode           5  19  5.5  0  30   0  5 0.103  38.242 1.3e-03 0.4776 1.5e-05  11.055 3.4e-05  19.976 1.3e-04  9.4 scattering          Y
GCT0079 N             A nsc_internal_revetted   4   7  9.2  0  16   0  4 0.098  39.394 2.7e-03 0.3230 3.3e-05  11.626 5.5e-05  26.671 6.3e-04  8.9 resonant 3:2        Y
GCT0080 N             B nsc_near_mode           1   7  0.2  0   8   0  1 0.086                                  8.076 1.2e-01                  7.7
GCT0081 N             A nsc_crosstile           4  11  8.0  0  12   0  4 0.088  44.761 5.8e-03 0.2512 8.6e-05  15.410 1.1e-04  33.517 8.7e-04  7.2 detached            N
GCT0082 N             A nsc_crosstile           5   9  8.0  0  11   0  5 0.085  55.451 7.1e-03 0.4285 6.5e-05  10.719 8.6e-05  31.688 8.4e-04  7.7 resonant 5:2        Y
GCT0083 N             A nsc_near_mode           2   7  3.4  0   7   0  2 0.032  29.284 3.3e-03 0.4841 5.8e-05  30.236 5.1e-05  15.109 7.6e-05 11.3 Centaur             Y
GCT0084 N             A nsc_near_mode           7  27  7.9  0  38   0  7 0.074  53.853 1.8e-03 0.5722 1.2e-05 138.455 6.0e-06  23.037 1.1e-04  8.5 scattering          N
GCT0085 N             A nsc_near_mode           5  12  4.2  0  15   0  5 0.049  51.050 5.0e-03 0.6732 3.0e-05  44.684 3.1e-05  16.683 1.1e-04  9.6 scattering          Y
GCT0086 N             A nsc_near_mode           2  17  1.3  0  27   0  2 0.106  20.347 3.7e-04 0.4844 7.8e-06   2.625 5.4e-05  10.491 5.5e-05 11.9 Centaur             Y
GCT0087 N             A nsc_near_mode           5  18  5.3  0  38   0  5 0.061  43.367 9.0e-04 0.6776 6.2e-06  71.026 8.0e-06  13.983 2.5e-05 10.1 scattering          Y
GCT0088 N             A nsc_near_mode           3  17 10.3  0  19   0  3 0.052  24.159 8.3e-04 0.4884 1.6e-05  29.194 1.0e-05  12.360 5.1e-05 10.7 Centaur             Y
GCT0089 N             B nsc_near_mode           1   9  0.3  0  11   0  1 0.056                                 19.342 3.7e-04                 12.0
GCT0090 N             B nsc_near_mode           1   7  0.1  0   9   0  1 0.079                                  7.321 1.7e-01                  7.3
GCT0092 N             A dense_pools             6  18 16.0  0  26   0  6 0.067  39.497 1.1e-03 0.0464 1.3e-05   8.435 3.9e-05  37.665 1.5e-03  6.7 resonant 3:2        Y
GCT0094 N             A dense_pools             5  15  6.5  0  24   0  5 0.093  47.649 2.1e-03 0.2822 2.9e-05  11.813 1.1e-04  34.203 3.6e-04  7.5 resonant 2:1        Y
GCT0095 N             A dense_pools             2  13  1.4  0  13   0  2 0.131  24.708 2.7e-02 0.4206 1.1e-03  16.030 7.6e-05  14.315 1.1e-02  9.4 Centaur             Y
GCT0096 N             A dense_pools             6  27  8.5  1  28   0  6 0.094  38.401 1.2e-03 0.0472 3.2e-05  26.912 6.1e-05  36.587 2.2e-03  8.0 inner classical     Y
GCT0097 N             A dense_pools             6  10 11.1  0  10   0  6 0.079  55.335 5.1e-03 0.2968 5.4e-05  17.980 5.5e-05  38.911 1.8e-03  7.4 resonant 5:2        Y
GCT0098 N             A d25_own_extraction      8  36 10.1  1  44   0  8 0.088 273.212 5.2e-02 0.8801 2.3e-05  14.802 6.6e-06  32.762 2.2e-04  7.3 scattering          Y
GCT0099 N             C d25_own_extraction      5  12 10.1  0   6   6  1 0.102  42.500 6.1e-03 0.1014 9.0e-05  14.319 8.4e-05  38.190 1.8e-03  7.6
GCT0100 N             A d25_own_extraction      3  16  5.0  0  17   0  3 0.103  39.364 5.0e-03 0.1754 1.6e-04  17.359 6.2e-05  32.459 4.3e-03  7.1 resonant 3:2        Y
GCT0101 N             B d25_own_extraction      1   8  0.1  0  10   0  1 0.136                                  6.296 7.2e-03                  8.5
GCT0102 N             B d25_own_extraction      1   8  0.1  0  10   0  1 0.069                                 22.679 1.1e-01                  7.6
GCT0104 N             A d25_own_extraction      6  28 10.0  0  45   0  6 0.103 280.560 7.9e-02 0.8683 3.6e-05  19.592 2.6e-05  36.949 2.6e-04  7.3 scattering          Y
GCT0105 N             B d25_own_extraction      1  12  0.2  0  12   0  1 0.100                                 21.470 4.4e-03                  7.1
GCT0106 N             B d25_own_extraction      1  16  0.3  1  18   0  1 0.075                                 26.943 4.2e-03                  6.7
GCT0107 N             A d25_own_extraction      4  18  4.2  0  22   0  4 0.093  43.804 2.3e-03 0.1740 1.7e-04  27.443 2.2e-04  36.181 6.2e-03  7.2 main classical hot  Y
GCT0108 N             B d25_own_extraction      1  17  0.3  0  20   0  1 0.100                                 20.359 9.0e-03                  7.4
GCT0109 N             A d25_own_extraction      6  23  8.9  0  26   0  6 0.107  51.385 3.3e-03 0.2918 5.6e-05  15.648 2.6e-05  36.393 2.1e-03  5.9 detached            Y
GCT0110 N             B d25_own_extraction      1  12  0.3  0  18   0  1 0.082                                 26.026 3.3e-04                  8.5
GCT0111 N             A d25_own_extraction      4  11 10.3  0  15   0  4 0.091  46.760 7.4e-03 0.2307 9.0e-05  29.955 5.8e-05  35.974 1.6e-03  8.0 main classical hot  Y
GCT0112 N             A d25_own_extraction      4  23  7.3  0  31   0  4 0.106  41.816 1.4e-03 0.1258 4.8e-05  22.574 9.0e-05  36.557 1.6e-03  7.4 main classical hot  Y
GCT0113 N             A d25_own_extraction      5  36  9.1  0  42   0  5 0.084  43.230 1.1e-03 0.0702 2.7e-05  13.807 4.2e-05  40.197 1.3e-03  7.2 main classical hot  Y
GCT0114 N             A d25_own_extraction      2  24  8.3  0  28   0  2 0.102  55.328 6.4e-02 0.3732 1.1e-03  11.619 3.9e-05  34.677 2.0e-02  7.5 resonant 5:2        Y
GCT0116 N             A d25_own_extraction      3  15  5.1  0  18   0  3 0.114  41.407 3.5e-03 0.1069 2.1e-04  17.107 9.2e-05  36.981 6.9e-03  7.4 main classical hot  Y
GCT0117 N             A d25_own_extraction      7  46 11.0  1  72   0  7 0.112  43.188 9.6e-04 0.3525 1.3e-05  29.312 2.4e-05  27.966 7.9e-05  8.5 scattering          Y
GCT0118 N             A d25_own_extraction      5  28  9.1  0  37   0  5 0.096  46.645 2.1e-03 0.1255 2.7e-05  28.152 6.2e-05  40.793 1.2e-03  6.7 main classical hot  Y
GCT0119 N             A d25_own_extraction      4  14  8.3  0  16   0  4 0.099  41.497 2.7e-03 0.1045 4.7e-05  15.476 9.0e-06  37.161 4.6e-04  7.4 main classical hot  Y
GCT0121 N             B d25_own_extraction      1  10  0.1  0  10   0  1 0.098                                  7.096 1.0e-01                  7.8
GCT0122 N             A d25_own_extraction      2  16  1.2  0  16   0  2 0.113  41.672 1.3e-02 0.0360 2.6e-03  19.352 4.7e-04  40.173 9.8e-02  6.9 main classical hot  Y
GCT0123 N             B d25_own_extraction      1   4  0.2  0   5   0  1 0.065                                 23.799 8.4e-03                  8.5
GCT0124 N             A d25_method_on_nsc       8  21 11.0  1  25   0  8 0.065 310.078 9.6e-02 0.8815 3.6e-05  20.069 5.0e-05  36.742 2.3e-04  6.8 scattering          Y
GCT0125 N             B d25_own_extraction      1   8  0.2  0  12   0  1 0.122                                  8.909 2.0e-03                  8.8
GCT0126 N             A d25_own_extraction      2  21  5.0  0  33   0  2 0.087  76.457 6.0e-02 0.5294 4.1e-04  16.408 1.5e-04  35.983 2.8e-03  7.4 detached            Y
GCT0127 N             A d25_own_extraction      2  18  1.5  0  18   0  2 0.097  45.956 4.2e-03 0.1412 2.7e-04  17.965 2.3e-04  39.469 9.8e-03  7.0 main classical hot  Y
GCT0128 N             A d25_own_extraction      6  27 10.1  0  42   0  6 0.107  41.399 1.1e-03 0.1129 1.9e-05  23.613 5.1e-06  36.724 2.5e-04  7.0 main classical hot  Y
GCT0129 N             A d25_own_extraction      6  28  8.1  0  31   0  6 0.098  55.944 2.0e-03 0.3049 2.1e-05  24.640 5.5e-05  38.884 2.4e-04  6.9 detached            Y
GCT0130 N             A d25_own_extraction      6  20  7.3  1  27   0  6 0.068  39.201 1.1e-03 0.2718 1.6e-05  14.086 1.6e-05  28.546 5.3e-04  7.5 resonant 3:2        Y
GCT0131 N             A d25_own_extraction      3  23  4.5  0  24   0  3 0.074  39.428 7.7e-04 0.2535 1.7e-05  15.894 1.4e-05  29.434 3.9e-04  7.9 resonant 3:2        Y
GCT0132 N             B d25_own_extraction      1  13  0.3  0  15   0  1 0.084                                 11.024 1.2e-03                  6.9
GCT0133 N             A d25_own_extraction      2  13  5.1  0  14   0  2 0.107  47.090 2.9e-02 0.2492 8.6e-04  18.054 2.8e-04  35.353 1.9e-02  7.8 detached            Y
GCT0134 N             A d25_own_extraction      4  17  9.2  0  22   0  4 0.115  43.303 1.9e-03 0.0344 4.9e-05  13.958 5.8e-05  41.812 1.4e-03  6.7 main classical hot  Y
GCT0136 N             A d25_own_extraction      4  25  8.1  0  38   0  4 0.100 207.639 5.6e-02 0.8902 2.9e-05 110.280 3.5e-05  22.794 2.0e-04  8.3 scattering          Y
GCT0137 N             B d25_own_extraction      1  11  0.2  0  13   0  1 0.067                                  8.419 4.3e-03                  7.0
GCT0138 N             A d25_own_extraction      6  18 11.1  1  22   0  6 0.099  41.470 2.1e-03 0.0478 2.2e-05  27.632 8.6e-05  39.485 2.6e-03  6.6 main classical hot  Y
GCT0139 N             B d25_own_extraction      1  10  0.2  1  12   0  1 0.121                                 10.794 1.5e-02                  7.5
GCT0141 N             B d25_own_extraction      1  10  0.1  0  15   0  1 0.099                                  4.264 4.2e-03                  7.4
GCT0142 N             C d25_own_extraction      1  12  0.1  2  18   0  1 0.093                                 21.597 3.3e-02                  7.5
GCT0144 N             A d25_own_extraction      4  13  8.2  0  13   0  4 0.101  78.230 2.0e-02 0.5101 1.1e-04  24.227 5.3e-05  38.323 9.8e-04  7.0 resonant 21:5       Y
GCT0145 N             A d25_own_extraction      4  14  4.2  0  14   0  4 0.116  50.193 1.0e-02 0.2711 2.9e-04  13.475 3.2e-04  36.583 8.4e-03  6.8 detached            Y
GCT0146 N             B d25_own_extraction      1   7  0.1  0   7   0  1 0.087                                 20.200 1.8e-01                  7.2
GCT0147 N             A d25_own_extraction      5  17  4.0  0  18   0  5 0.081  37.552 1.2e-03 0.3665 1.7e-05  18.723 7.1e-05  23.791 1.7e-04  9.4 scattering          Y
GCT0148 N             A d25_own_extraction      3  15  5.0  0  22   0  3 0.099  43.552 4.4e-03 0.2811 1.1e-04  16.552 4.1e-05  31.312 3.6e-03  7.3 resonant 7:4        Y
GCT0149 N             B d25_own_extraction      1   7  0.2  0   7   0  1 0.074                                 22.887 1.2e-02                  6.3
GCT0150 N             B d25_own_extraction      1   7  0.1  0  10   0  1 0.144                                 27.822 2.1e-01                  7.8
GCT0151 N             B d25_own_extraction      1   7  0.1  1  10   0  1 0.067                                 12.587 4.3e-02                  8.0
GCT0152 N             B d25_own_extraction      1   6  0.2  0   6   0  1 0.099                                 13.206 1.8e-02                  8.0
GCT0153 N             B d25_own_extraction      1   6  0.1  0   7   0  1 0.113                                 29.336 2.5e-02                  7.0
GCT0154 N             A d25_own_extraction      4  14  5.1  0  20   0  4 0.104  42.975 3.3e-03 0.1012 1.4e-04  21.150 2.2e-05  38.624 6.8e-03  6.1 main classical hot  Y
GCT0155 N             B d25_own_extraction      1   5  0.3  0   6   0  1 0.061                                 12.649 5.1e-04                  7.6
GCT0156 N             A d25_own_extraction      3  24  4.4  1  28   0  3 0.098 110.981 3.7e-02 0.6782 1.3e-04  23.610 1.9e-05  35.712 3.3e-03  6.5 scattering          Y
GCT0157 N             A d25_own_extraction      5  22  4.2  1  23   0  5 0.130  45.152 3.1e-03 0.0908 1.1e-04  13.061 5.8e-05  41.053 3.7e-03  7.1 main classical hot  Y
GCT0158 N             B d25_own_extraction      1  20  0.4  0  23   0  1 0.069                                 28.925 1.6e-03                  5.8
GCT0159 N             A d25_own_extraction      4  20  4.3  0  24   0  4 0.105  83.447 2.5e-02 0.5572 2.0e-04  31.147 3.2e-04  36.951 5.5e-03  7.3 detached            Y
GCT0160 N             A d25_own_extraction      3  26  3.2  0  45   0  3 0.103  38.618 9.2e-04 0.0403 9.6e-05  33.064 1.2e-04  37.060 3.4e-03  6.6 inner classical     Y
GCT0161 N             A d25_own_extraction      4  16  4.2  0  19   0  4 0.108  50.258 7.0e-03 0.2417 2.3e-04  19.978 2.1e-04  38.110 6.7e-03  6.1 detached            Y
GCT0162 N             A d25_own_extraction      3  14  5.1  0  17   0  3 0.104  62.944 1.9e-02 0.4471 2.1e-04  34.155 2.1e-04  34.800 2.8e-03  7.3 detached            Y
GCT0163 N             A d25_own_extraction      4  15  9.1  1  19   0  4 0.117  28.701 8.7e-04 0.3036 2.4e-05  27.332 7.7e-05  19.988 1.2e-03  7.9 Centaur             Y
GCT0164 N             A d25_own_extraction      3  11  5.1  1  14   0  3 0.105  42.440 1.3e-02 0.1988 2.4e-04  14.518 2.7e-04  34.005 8.4e-03  7.8 main classical hot  Y
GCT0165 N             A d25_own_extraction      2  11  4.3  0  11   0  2 0.110  39.502 5.0e-02 0.2615 1.8e-03  15.051 3.8e-04  29.172 3.2e-02  8.8 resonant 3:2        Y
GCT0166 N             A d25_own_extraction      2  10  1.3  0  10   0  2 0.091  51.202 3.6e-02 0.3380 9.7e-04  14.937 5.6e-04  33.895 2.6e-02  7.9 detached            Y
GCT0167 N             A d25_own_extraction      4  10  3.0  0  10   0  4 0.119  40.789 1.1e-02 0.0474 8.3e-04  18.142 5.4e-05  38.858 2.4e-02  6.6 main classical hot  Y
GCT0168 N             A d25_own_extraction      2  10  4.3  0  10   0  2 0.071  36.393 3.1e-02 0.1175 1.5e-03  14.766 4.6e-04  32.119 2.8e-02  7.7 resonant 4:3        Y
GCT0169 N             A d25_own_extraction      2   8  1.2  0   9   0  2 0.064  43.853 4.9e-02 0.2123 2.5e-03  14.015 3.7e-04  34.542 7.2e-02  8.0 main classical hot  N
GCT0170 N             B d25_own_extraction      1   8  0.4  0   9   0  1 0.135                                 19.649 6.0e-03                  8.0
GCT0172 N             A d25_own_extraction      2   7  3.2  0  13   0  2 0.080  38.290 4.3e-03 0.0509 1.6e-03  26.180 4.2e-04  36.341 6.2e-02  8.0 inner classical     Y
GCT0174 N             A d25_own_extraction      6  21  7.2  2  30   0  6 0.091 125.965 1.8e-02 0.8207 2.4e-05  13.704 2.5e-05  22.590 1.1e-04  9.3 scattering          Y
GCT0175 N             A d25_own_extraction      5  15  5.3  0  18   0  5 0.100 255.258 1.3e-01 0.8592 7.1e-05  12.651 6.1e-05  35.947 7.7e-04  7.5 scattering          Y
GCT0176 N             A d25_own_extraction      3  24  2.1  2  25   0  3 0.093  47.281 9.7e-03 0.2007 3.2e-04  17.357 8.9e-05  37.793 7.6e-03  7.0 main classical hot  Y
GCT0177 N             A d25_own_extraction      5  23 13.1  1  25   0  5 0.084  52.143 2.5e-03 0.2306 2.6e-05  35.885 5.1e-05  40.116 6.6e-04  7.3 outer classical     Y
GCT0178 N             A d25_own_extraction      4  26  8.2  0  28   0  4 0.136  47.601 3.1e-03 0.2558 4.7e-05  20.062 5.2e-05  35.424 6.3e-04  7.0 resonant 2:1        Y
GCT0179 N             B d25_own_extraction      1   8  0.1  0  11   0  1 0.082                                 21.092 5.0e-02                  7.3
GCT0180 N             C d25_own_extraction      1   8  0.2  1   8   0  1 0.073                                 16.294 1.6e-03                  8.1
GCT0181 N             B d25_own_extraction      1   5  0.1  0   5   0  1 0.063                                 26.556 1.9e-01                  7.5
GCT0182 N             A d25_own_extraction      5  15  8.2  0  17   0  5 0.060 304.514 2.0e-01 0.8884 6.9e-05  10.983 7.7e-05  33.980 9.4e-04  7.2 scattering          Y
GCT0183 N             A d25_own_extraction      2  13  1.0  0  14   0  2 0.114  42.955 1.0e-02 0.0992 2.1e-03  28.308 1.4e-03  38.693 8.3e-02  6.0 main classical hot  Y
GCT0184 N             B d25_own_extraction      1   7  0.1  0   9   0  1 0.098                                 32.130 1.8e-01                  7.5
GCT0185 N             A d25_own_extraction      4  13  9.2  0  21   0  4 0.069 103.481 1.5e-02 0.6706 4.4e-05  20.534 5.1e-05  34.087 2.7e-04  8.1 scattering          Y
GCT0186 N             A d25_own_extraction      2   7  5.1  0   8   0  2 0.097  96.733 5.9e-01 0.6795 2.4e-03  16.801 2.1e-04  31.007 4.3e-02  6.8 scattering          Y
GCT0187 N             A d25_own_extraction      3   8  6.2  0   9   0  3 0.025  44.290 8.5e-03 0.0468 3.2e-04   4.109 5.0e-05  42.216 2.2e-02  6.7 main classical cold Y
GCT0188 N             A d25_own_extraction      3  12  5.2  0  13   0  3 0.069  60.403 9.9e-03 0.4253 1.3e-04  11.811 8.3e-05  34.717 2.9e-03  7.4 scattering          Y
GCT0189 N             A d25_own_extraction      2  14  1.6  0  14   0  2 0.101  62.536 8.6e-02 0.3585 1.7e-03  18.533 4.1e-04  40.117 5.1e-02  6.8 resonant 3:1        N
GCT0190 N             B d25_own_extraction      1  10  0.1  0  13   0  1 0.138                                 12.208 9.5e-02                  7.2
GCT0191 N             B d25_own_extraction      1  13  0.2  0  18   0  1 0.099                                 17.575 2.3e-03                  8.0
GCT0192 N             B d25_method_on_nsc       1   9  0.2  0   9   0  1 0.094                                  5.142 3.4e-02                  5.7
GCT0195 N             B d25_method_on_nsc       1   6  0.1  0  15   0  1 0.076                                  2.507 1.0e-02                  7.6
GCT0196 N             B d25_method_on_nsc       1   5  0.1  0   7   0  1 0.068                                 22.227 5.1e-04                  9.1
GCT0197 N             B d25_method_on_nsc       1   5  0.1  0   9   0  1 0.055                                  7.705 2.2e-02                  6.5
GCT0199 N             A d25_own_extraction      4  23  9.2  1  26   0  4 0.090  43.397 1.1e-03 0.0483 3.7e-05   5.083 1.4e-05  41.301 1.9e-03  6.8 main classical hot  Y
GCT0200 N             A d25_own_extraction      4  19  4.3  0  22   0  4 0.104  47.687 3.5e-03 0.2361 1.1e-04  13.710 7.9e-05  36.427 3.4e-03  7.2 resonant 2:1        Y
GCT0201 N             A d25_own_extraction      4  17  4.1  0  19   0  4 0.106  28.366 1.3e-03 0.1797 3.4e-05  13.673 8.7e-06  23.268 2.1e-04  9.6 Centaur             Y
GCT0202 N             C d25_own_extraction      5  16  8.1  2  16   0  5 0.100  47.380 4.7e-03 0.0377 7.9e-05  19.248 1.3e-04  45.592 2.2e-03  7.1 main classical hot  Y
GCT0203 N             C d25_own_extraction      3  15  5.0  2  17   0  3 0.089  39.443 4.7e-03 0.2185 1.3e-04  17.850 7.2e-05  30.824 1.5e-03  8.4 resonant 3:2        Y
GCT0204 N             A d25_own_extraction      2  15  1.2  0  19   0  2 0.078  39.426 1.3e-02 0.3081 4.9e-04  15.629 1.3e-04  27.278 1.1e-02  7.3 resonant 3:2        Y
GCT0205 N             A d25_own_extraction      4  12  3.0  0  14   0  4 0.091  40.218 2.1e-03 0.0400 1.4e-04  17.392 1.3e-05  38.608 4.8e-03  6.0 main classical hot  Y
GCT0207 N             A d25_own_extraction      2  11  1.0  0  11   0  2 0.055  43.801 9.1e-02 0.0596 1.5e-02   5.233 1.1e-04  41.191 5.6e-01  6.5 main classical hot  Y
GCT0208 N             A d25_own_extraction      3  11  2.9  0  15   0  3 0.064  43.224 3.9e-03 0.0511 2.3e-04   4.573 9.2e-05  41.016 1.0e-02  7.3 main classical cold Y
GCT0209 N             A d25_own_extraction      2  16  0.9  0  18   0  2 0.110  45.763 6.3e-02 0.2299 3.0e-03  18.538 3.7e-04  35.243 8.9e-02  7.3 main classical hot  Y
GCT0210 N             A d25_own_extraction      3  11  7.2  0  14   0  3 0.064  47.053 3.3e-03 0.2619 5.7e-05  19.320 1.4e-05  34.731 6.0e-04  7.5 detached            Y
GCT0211 N             A d25_own_extraction      2  11  1.2  0  12   0  2 0.130  42.190 6.1e-03 0.1452 2.5e-04   7.781 3.3e-04  36.064 7.4e-03  6.7 main classical hot  N
GCT0213 N             A d25_own_extraction      4  10 11.3  0  12   0  4 0.085  58.471 6.1e-03 0.3169 6.6e-05  30.642 8.1e-05  39.939 1.9e-03  6.4 detached            Y
GCT0214 N             A d25_own_extraction      2   7  1.0  0   7   0  2 0.095  41.838 5.1e-01 0.1569 4.4e-02  11.194 1.7e-03  35.275 1.5e+00  7.0 main classical hot  N
GCT0215 N             A d25_own_extraction      2   7  2.0  0   8   0  2 0.129  46.255 5.9e-03 0.1491 2.2e-04  29.441 3.3e-04  39.359 8.3e-03  7.5 main classical hot  Y
GCT0216 N             A d25_own_extraction      2  14  1.4  0  16   0  2 0.096  46.413 3.0e-02 0.2884 7.0e-04  10.623 3.7e-04  33.026 1.1e-02  8.1 scattering          Y
GCT0217 N             A d25_own_extraction      4  11  5.1  0  13   0  4 0.118  71.038 1.6e-02 0.4767 9.5e-05  40.887 2.1e-04  37.176 2.2e-03  7.7 detached            Y
GCT0218 N             A d25_own_extraction      2   7  1.2  0  13   0  2 0.088  46.791 4.1e-02 0.1601 2.7e-03  23.318 6.8e-04  39.302 9.4e-02  7.3 main classical hot  Y
GCT0219 N             A d25_own_extraction      2  16  1.5  0  22   0  2 0.127  43.738 4.5e-02 0.2212 2.0e-03  24.564 9.1e-04  34.062 5.4e-02  7.7 resonant 7:4        N
GCT0220 N             B d25_own_extraction      1   9  0.2  0  11   0  1 0.107                                 20.973 2.1e-02                  7.2
GCT0221 N             B d25_own_extraction      1   7  0.2  0   9   0  1 0.058                                 15.637 8.5e-04                  8.0
GCT0222 N             B d25_own_extraction      1   7  0.1  0   9   0  1 0.102                                 16.707 2.5e-03                  8.0
GCT0223 N             B d25_method_on_nsc       1   5  0.1  0  11   0  1 0.091                                 17.718 2.1e-02                  7.5
GCT0224 N             A d25_own_extraction      4  13  4.3  0  14   0  4 0.108  44.979 6.6e-03 0.1513 2.2e-04  10.251 1.4e-04  38.176 4.8e-03  7.6 main classical hot  Y
GCT0225 N             A d25_own_extraction      3  10  2.1  0  12   0  3 0.117  58.770 2.8e-02 0.3392 6.5e-04  16.636 2.4e-05  38.837 2.0e-02  6.9 detached            Y
GCT0226 N             A d25_own_extraction      3  16  2.5  0  17   0  3 0.100  39.557 1.8e-03 0.2563 4.5e-05  21.679 9.3e-06  29.421 1.1e-03  8.3 resonant 3:2        Y
GCT0227 N             A d25_own_extraction      4  13  4.3  0  15   0  4 0.138  55.365 2.9e-02 0.4375 3.6e-04  17.907 4.0e-04  31.142 6.1e-03  7.4 resonant 5:2        Y
GCT0229 N             A d25_method_on_nsc       4  11  5.2  0  11   0  4 0.028  47.810 1.5e-03 0.2146 4.8e-05  27.755 7.0e-05  37.548 1.5e-03  5.6 resonant 2:1        Y
GCT0230 N             A d25_own_extraction      2  10  5.0  0  10   0  2 0.080  43.749 1.6e-02 0.1329 5.1e-03  18.270 1.6e-03  37.934 2.1e-01  7.6 main classical hot  Y
GCT0231 N             A d25_method_on_nsc       4  10  4.1  0  16   0  4 0.065  39.397 1.1e-03 0.3191 1.9e-05  12.139 4.8e-05  26.827 4.2e-04  7.9 resonant 3:2        Y
GCT0232 N             A d25_method_on_nsc       4  10  5.0  0  15   0  4 0.066  39.578 2.4e-03 0.2109 6.4e-05  14.398 7.4e-05  31.230 1.9e-03  6.5 resonant 3:2        Y
GCT0233 N             A d25_method_on_nsc       6  12  8.0  0  17   0  6 0.065 152.608 4.0e-02 0.8647 3.4e-05  34.076 1.9e-05  20.649 2.7e-04  8.7 scattering          Y
GCT0234 N             A d25_own_extraction      2   9  4.1  0   9   0  2 0.116  96.993 5.1e-01 0.5644 3.1e-03  41.302 8.0e-04  42.254 7.4e-02  6.2 detached            Y
GCT0236 N             A d25_own_extraction      2  10  1.3  0  11   0  2 0.085  47.815 2.6e-01 0.2236 1.1e-02  14.428 3.3e-04  37.122 3.1e-01  7.3 resonant 2:1        N
GCT0237 N             A d25_own_extraction      2   8  2.3  0   8   0  2 0.089  45.190 3.9e-02 0.1045 6.1e-03  24.992 3.6e-03  40.469 2.4e-01  7.2 main classical hot  Y
GCT0238 N             A d25_own_extraction      2   8  1.0  0  19   0  2 0.079  45.468 1.8e-02 0.0551 1.4e-03   6.608 1.2e-04  42.961 6.5e-02  6.9 main classical hot  Y
GCT0239 N             C cfht_linker             4   7  3.0  0   3  10  1 0.055  42.700 3.4e-03 0.0928 9.5e-04   2.929 3.7e-04  38.735 4.2e-02  7.4 main classical cold Y
GCT0240 N             A multiyear_linker_A2     3   7  1.9  0  11   0  3 0.048  58.744 6.5e-03 0.4161 5.6e-05  34.010 2.4e-04  34.302 9.9e-04  8.0 detached            Y
GCT0241 N             A multiyear_linker_A2     4   8 10.2  0  10   0  4 0.065  39.607 1.5e-03 0.2967 2.6e-05   6.019 8.7e-05  27.857 9.7e-04  7.3 resonant 3:2        Y
GCT0242 N             A multiyear_linker_A2     3   8  1.9  0   9   0  3 0.080  39.457 3.0e-03 0.0939 5.7e-05  21.331 4.5e-04  35.752 5.9e-04  7.1 resonant 3:2        Y
GCT0243 N             A multiyear_linker_A2     4   6  4.0  0   8   0  4 0.070  43.576 2.9e-03 0.0537 9.0e-05   4.519 3.0e-04  41.234 2.5e-03  7.0 main classical cold Y
GCT0244 N             A nsc_shifted_grid        3   9  2.3  0   9   0  3 0.049  43.647 2.6e-02 0.1520 1.7e-03   1.923 8.2e-04  37.014 5.3e-02  6.1 resonant 7:4        N
GCT0245 N             A nsc_shifted_grid        5  10  4.9  0  10   0  5 0.066 158.308 7.7e-02 0.7684 1.1e-04  17.398 1.4e-04  36.658 1.2e-03  6.8 scattering          Y
GCT0246 N             C cfht_linker             3   5  1.9  0   3   9  1 0.069  43.701 7.6e-03 0.1382 6.4e-03   2.826 4.7e-04  37.662 2.8e-01  8.0 resonant 7:4        Y
GCT0247 N             A multiyear_linker_A2     4  13  6.0  0  13   0  4 0.072  44.974 3.0e-03 0.1497 8.3e-05   9.508 8.2e-05  38.242 4.6e-03  6.0 main classical hot  Y
GCT0248 N             A multiyear_linker_A2     6  15  9.4  0  18   0  6 0.071  38.977 1.8e-03 0.0896 3.1e-05  26.904 6.4e-05  35.484 5.1e-04  7.7 inner classical     Y
GCT0249 N             A multiyear_linker_A2     3   7  5.3  0   8   0  3 0.032  70.351 8.1e-03 0.4593 7.2e-05  33.669 1.5e-04  38.041 1.2e-03  7.1 detached            Y
GCT0250 N             A multiyear_linker_A2     4   9  2.9  0   9   0  4 0.023 138.392 2.5e-02 0.8003 3.5e-05  26.311 2.2e-05  27.632 2.1e-04  8.9 scattering          Y
GCT0251 N             A multiyear_linker_A2     4   9  3.1  0   9   0  4 0.074  39.396 3.0e-02 0.2156 8.8e-04   4.342 2.5e-04  30.900 1.2e-02  6.8 resonant 3:2        Y
GCT0252 N             A multiyear_linker_A2     5  13  6.2  0  15   0  5 0.034  39.358 1.2e-03 0.2958 1.7e-05  36.905 6.6e-05  27.715 3.6e-04  8.0 resonant 3:2        Y
GCT0253 N             A multiyear_linker_A2     7  19 10.1  0  20   0  7 0.093  42.818 1.5e-03 0.1014 2.4e-05  37.012 4.9e-05  38.474 2.9e-04  6.7 main classical hot  Y
GCT0254 N             A multiyear_linker_A2     4   7  3.1  0   8   0  4 0.074  45.275 3.7e-03 0.3491 4.3e-05  18.216 1.4e-04  29.471 1.2e-03  7.5 scattering          Y
GCT0255 N             A multiyear_linker_A2     3   7  4.2  0   7   0  3 0.069  43.815 7.1e-03 0.0719 9.1e-05   3.724 3.3e-04  40.663 2.7e-03  6.4 main classical cold Y
GCT0256 N             A multiyear_linker_A2     5  11  5.1  0  11   0  5 0.034  41.787 1.4e-03 0.4736 2.9e-05  23.771 6.2e-05  21.998 7.0e-04  7.2 scattering          Y
GCT0257 N             A multiyear_linker_A2     8  23 12.2  0  23   0  8 0.070  32.527 6.8e-04 0.0994 5.9e-06  19.880 3.3e-05  29.296 5.2e-04  7.4 scattering          Y
GCT0258 N             A multiyear_linker_A2     3   7  4.2  0   8   0  3 0.087  32.925 3.3e-03 0.1862 6.0e-05  14.577 2.5e-04  26.794 3.1e-03  8.3 scattering          Y
GCT0259 N             A multiyear_linker_A2     3  11  8.2  0  12   0  3 0.093  60.064 8.7e-03 0.5209 6.8e-05  13.838 1.2e-05  28.779 9.1e-04  7.5 scattering          Y
GCT0260 N             A multiyear_linker_A2     6   9  5.1  0   9   0  6 0.096  54.960 8.3e-03 0.5009 7.1e-05  22.401 1.2e-04  27.432 9.8e-04  8.0 scattering          Y
GCT0261 N             A multiyear_linker_A2     4   8  2.9  0   8   0  4 0.057  62.921 2.3e-02 0.4347 3.9e-04  13.369 6.4e-05  35.569 1.2e-02  5.5 detached            N
GCT0262 N             A multiyear_linker_A2     8  23 10.2  0  23   0  8 0.060  39.306 9.4e-04 0.2579 1.4e-05  27.656 2.8e-05  29.170 1.3e-04  7.6 resonant 3:2        Y
GCT0263 N             A multiyear_linker_A2     3   9  4.0  0  14   0  3 0.071  41.528 4.5e-03 0.1696 2.0e-04  20.298 1.9e-04  34.484 6.1e-03  6.5 main classical hot  Y
GCT0264 N             A multiyear_linker_A2     3   8  3.1  0   8   0  3 0.047  45.908 3.9e-03 0.2730 1.3e-04  23.795 5.1e-05  33.375 3.5e-03  6.8 detached            Y
GCT0265 N             A multiyear_linker_A2     5   7  4.0  0   7   0  5 0.047  43.691 6.6e-03 0.1375 1.6e-04   6.543 1.6e-04  37.685 2.0e-03  6.6 main classical hot  N
GCT0266 N             A multiyear_linker_A2     2   7  1.0  0   7   0  2 0.069  40.110 2.5e-02 0.0806 4.9e-03  22.998 1.6e-03  36.876 1.8e-01  7.2 main classical hot  Y
GCT0267 N             A multiyear_linker_A2     4   8  5.9  0   8   0  4 0.060  50.368 3.7e-03 0.3352 4.5e-05  24.445 1.1e-04  33.483 3.7e-04  7.4 detached            Y
GCT0268 N             A multiyear_linker_A2     4   7  2.9  0   9   0  4 0.055  45.690 4.5e-03 0.1599 7.8e-05   7.136 1.3e-04  38.387 1.9e-03  6.9 main classical hot  Y
GCT0269 N             A multiyear_linker_A2     5   9  4.9  0   9   0  5 0.048  52.550 1.2e-02 0.3574 1.3e-04  24.135 1.3e-04  33.770 1.3e-03  7.5 detached            Y
GCT0270 N             A multiyear_linker_A2     4  10  5.1  0  15   0  4 0.071  46.270 2.0e-03 0.1976 2.8e-05   6.929 9.2e-05  37.125 5.8e-04  6.6 main classical hot  Y
GCT0271 N             A multiyear_linker_A2     3   6  2.0  0   7   0  3 0.025  43.517 2.8e-03 0.1505 2.3e-04   4.941 4.6e-05  36.970 8.3e-03  7.3 main classical cold Y
GCT0272 N             A multiyear_linker_A2     3   7  4.2  0   7   0  3 0.056  45.850 4.6e-03 0.1626 1.4e-04  12.282 2.0e-04  38.397 4.0e-03  6.6 main classical hot  Y
GCT0273 N             A multiyear_linker_A2     3   7  3.3  0  11   0  3 0.063  39.513 1.9e-03 0.2155 5.2e-05   8.509 1.9e-04  30.997 1.7e-03  7.5 resonant 3:2        Y
GCT0274 N             A multiyear_linker_A2     3   9  6.1  0  13   0  3 0.041  47.905 3.7e-03 0.2654 1.0e-04  11.127 1.1e-04  35.193 3.2e-03  6.8 resonant 2:1        Y
GCT0275 N             A multiyear_linker_A2     4  12  4.1  0  12   0  4 0.067  43.702 2.6e-03 0.2230 4.4e-05   9.012 7.4e-06  33.959 1.1e-03  7.2 main classical hot  Y
GCT0276 N             A multiyear_linker_A2     6  14  8.4  0  22   0  6 0.087  30.043 9.6e-04 0.0234 9.7e-06  13.215 4.0e-05  29.339 1.1e-03  8.1 Neptune Trojan L4   Y
GCT0277 N             A multiyear_linker_A2     3   7  2.1  0   7   0  3 0.063  40.482 9.8e-03 0.1992 4.4e-04  18.731 1.6e-04  32.416 1.0e-02  7.2 main classical hot  N
GCT0278 N             A multiyear_linker_A2     4   7  2.8  0   7   0  4 0.059  41.553 4.0e-03 0.0570 7.1e-05  11.019 2.5e-04  39.183 9.8e-04  6.8 main classical hot  Y
GCT0279 N             A multiyear_linker_A2     4  10  4.0  0  13   0  4 0.046  46.920 2.7e-03 0.0432 4.2e-05   3.121 1.6e-04  44.893 1.2e-03  5.9 main classical cold Y
GCT0280 N             A nsc_shifted_grid        5  16  4.1  0  25   0  5 0.104  42.630 3.3e-03 0.0937 1.2e-04  13.725 1.8e-04  38.637 3.5e-03  7.3 main classical hot  Y
GCT0281 N             A nsc_shifted_grid        5  11  8.1  0  26   0  5 0.104  43.759 3.5e-03 0.0625 7.3e-05   1.516 8.7e-05  41.025 6.6e-04  7.5 main classical cold Y
GCT0282 N             C cfht_linker             3   6  1.9  0   5  10  1 0.118  44.663 1.1e-02 0.0657 3.3e-04   0.959 2.5e-04  41.727 7.2e-03  7.6
GCT0283 N             C cfht_linker             3   5  2.3  0   6   8  1 0.031  44.235 1.6e-01 0.0376 1.2e-02   1.767 1.3e-04  42.572 3.8e-01  6.9
GCT0284 N             C cfht_linker             3   6  1.9  0   5   8  1 0.072  43.673 6.0e-03 0.0441 8.2e-04   0.503 3.7e-04  41.747 3.8e-02  7.5
GCT0285 N             A cfht_linker             9  11 18.1  0  22   0  9 0.061  42.955 3.4e-03 0.0348 4.8e-05   1.656 1.4e-05  41.460 5.4e-03  6.5 main classical cold Y
GCT0286 N             C d25_method_on_nsc       5  13  6.0  0   0  13  0 0.098 317.292 4.5e-01 0.9141 1.2e-04  36.163 1.0e-04  27.257 4.7e-04  8.4
GCT0287 N             C d25_method_on_nsc       4  12 12.2  0   0  12  0 0.071  42.547 5.0e-03 0.0890 4.6e-05  16.913 8.9e-05  38.759 6.2e-03  6.7
GCT0288 N             C multiyear_linker_A2     3   9  2.2  0   0   9  0 0.075  46.972 5.8e-03 0.0389 1.2e-03   4.613 2.1e-04  45.147 5.5e-02  6.2
GCT0289 N             A multiyear_linker_A2     7  15 10.9  0   6  10  4 0.090 129.268 2.4e-02 0.7289 4.7e-05   5.390 9.7e-05  35.041 1.4e-03  5.8 scattering          Y
GCT0290 N             C multiyear_linker_A2     4   8  3.3  0   0   8  0 0.081  49.877 6.0e-03 0.2523 8.4e-05  11.222 3.8e-04  37.293 5.4e-04  6.9
GCT0291 N             C multiyear_linker_A2     4   8  3.9  0   0   9  0 0.032  92.092 6.7e-02 0.6980 2.4e-04   6.450 6.3e-05  27.811 2.8e-03  6.3
GCT0292 N             C multiyear_linker_A2     4   7  5.1  0   0   8  0 0.074  59.058 1.8e-02 0.4160 2.6e-04  28.688 1.1e-04  34.491 8.6e-03  6.0
GCT0293 N             C multiyear_linker_A2     5   8  3.8  0   0   8  0 0.081  47.462 8.4e-03 0.2072 1.2e-04  27.714 5.0e-05  37.626 9.9e-04  7.0
GCT0294 N             C multiyear_linker_A2     4   8  4.2  0   0   9  0 0.065  39.365 4.6e-03 0.2728 9.9e-05   3.557 1.7e-04  28.627 1.1e-03  7.5
GCT0295 N             C multiyear_linker_A2     4   7  2.9  0   0   7  0 0.038  51.518 8.2e-03 0.3127 1.7e-04  18.338 3.2e-04  35.408 5.2e-03  6.8
GCT0296 N             C multiyear_linker_A2     5  14  6.0  0   0  15  0 0.073  51.678 8.8e-03 0.3390 9.8e-05   6.912 9.6e-05  34.157 7.7e-04  7.6
GCT0297 N             C multiyear_linker_A2     4  13  3.0  0   0  13  0 0.069  39.583 3.9e-03 0.1294 1.1e-04  21.373 2.6e-04  34.460 3.9e-03  7.4
GCT0298 N             C multiyear_linker_A2     3   6  3.0  0   0   8  0 0.030  55.360 1.1e-02 0.4219 1.8e-04   5.276 3.7e-04  32.003 4.5e-03  7.8
GCT0299 N             C multiyear_linker_A2     3   8  2.0  0   0  10  0 0.065  39.266 3.4e-02 0.1838 7.1e-04   5.152 1.0e-04  32.051 1.2e-02  8.1
GCT0300 N             C multiyear_linker_A2     3  10  5.0  0   0  11  0 0.082  88.008 7.8e-02 0.7345 2.5e-04  15.291 3.9e-04  23.367 3.4e-03  6.1
GCT0301 N             C multiyear_linker_A2     3   7  6.2  0   0  16  0 0.038  39.495 3.6e-03 0.2592 6.7e-05  16.795 2.2e-05  29.258 5.3e-04  7.0
GCT0302 N             C multiyear_linker_A2     4   8  6.0  0   0   9  0 0.057  43.725 2.8e-03 0.0442 6.9e-05   3.395 2.1e-04  41.790 2.2e-03  7.2
GCT0303 N             C multiyear_linker_A2     4  10  4.1  0   0  10  0 0.050  34.526 3.9e-03 0.2172 6.8e-05  19.224 3.2e-05  27.027 9.0e-04  7.8
GCT0304 N             C multiyear_six_nights    3   6  2.2  0   0   8  0 0.073  43.552 1.1e-02 0.1653 6.4e-04  14.048 2.7e-04  36.355 2.0e-02  6.8
GCT0305 N             C multiyear_six_nights    3   6  2.0  0   0   6  0 0.043  41.775 3.5e-02 0.1026 3.9e-04  18.592 8.5e-04  37.489 1.6e-02  7.0
GCT0306 N             C multiyear_six_nights    3   6  1.9  0   0   7  0 0.040  47.556 5.5e-03 0.2150 2.5e-04  16.346 8.3e-04  37.331 1.1e-02  7.4
GCT0307 N             C multiyear_six_nights    3   6  4.2  0   0   6  0 0.077  39.495 5.6e-03 0.0849 7.7e-04  12.030 3.2e-05  36.142 3.3e-02  7.1
GCT0308 N             C multiyear_six_nights    3   6  1.7  0   0   7  0 0.069  43.817 1.1e-02 0.0536 5.8e-04   2.971 2.7e-04  41.469 2.4e-02  6.5
GCT0309 N             C multiyear_six_nights    2   7  1.2  0   0   8  0 0.042  43.776 2.0e-01 0.0511 3.3e-02   4.096 2.0e-03  41.538 1.3e+00  7.1
GCT0310 N             C multiyear_six_nights    3   6  3.1  0   0   6  0 0.054  39.362 2.7e-02 0.2472 2.9e-04  10.449 1.5e-04  29.633 1.0e-02  8.1
GCT0311 N             C other_data_linkers      3   8  6.2  0   6   6  1 0.090  47.230 4.5e-03 0.0860 6.6e-05   4.232 2.6e-04  43.166 5.4e-03  7.2
GCT0312 N             C multiyear_linker_A2     2  10  1.2  0   0  10  0 0.041  43.598 4.9e-02 0.2299 2.1e-03   2.774 9.8e-05  33.576 5.5e-02  7.2
GCT0313 N             C multiyear_linker_A2     4   7  3.0  0   0   7  0 0.058  50.559 1.5e-02 0.2935 3.0e-04  12.491 5.8e-04  35.722 6.6e-03  6.8
GCT0314 N             A d25_own_extraction      3  13  2.3  0  18   0  3 0.113  47.745 1.1e-02 0.2489 4.6e-04   9.360 1.3e-04  35.861 1.4e-02  8.2 resonant 2:1        Y
GCT0315 N             A other_data_linkers      2   8  0.9  0  20   0  2 0.073  46.788 2.7e-01 0.2157 1.3e-02  10.061 7.8e-04  36.695 4.1e-01  8.1 main classical hot  N
GCT0316 N             A other_data_linkers      2   7  0.9  0  17   0  2 0.057  43.993 7.4e-02 0.0817 1.1e-02   3.710 5.3e-04  40.397 4.2e-01  8.7 main classical cold Y
GCT0317 N             A other_data_linkers      2   9  0.9  0  25   0  2 0.056  50.592 7.7e-02 0.2523 2.6e-03   4.358 2.5e-04  37.827 7.4e-02  9.0 detached            Y
GCT0318 N             A other_data_linkers      2   8  0.9  0  17   0  2 0.062  43.938 1.1e-01 0.0818 1.3e-02   3.190 2.6e-04  40.345 4.9e-01  8.4 main classical cold Y
GCT0319 N             A multiyear_six_nights    5   9  5.9  0   9   0  5 0.102  40.921 4.3e-03 0.0886 6.8e-05  29.264 7.1e-05  37.293 2.1e-03  6.8 main classical hot  Y
GCT0320 N             A multiyear_linker_A2     6  15  9.0  0  15   0  6 0.039  39.488 1.1e-03 0.1698 2.7e-05   2.933 5.2e-05  32.782 9.7e-04  6.7 resonant 3:2        Y
GCT0321 N             A multiyear_linker_A2     5  10  9.0  0  12   0  5 0.061  59.639 3.6e-03 0.4623 2.9e-05  26.727 8.9e-05  32.071 2.8e-04  7.6 scattering          Y
GCT0322 N             A multiyear_linker_d25    6  10  5.1  0  11   0  6 0.063  41.038 1.7e-03 0.0249 1.2e-04  18.703 2.6e-05  40.014 5.0e-03  6.3 main classical hot  Y
GCT0323 N             A multiyear_linker_d25    2  11  1.2  0  18   0  2 0.091  42.751 1.6e-02 0.1083 2.2e-03  10.923 3.3e-04  38.120 8.0e-02  8.1 main classical hot  Y
GCT0324 N             A multiyear_linker_d25    3   9  2.4  0   9   0  3 0.112  46.073 2.0e-02 0.1192 1.9e-03  18.788 7.3e-04  40.581 7.0e-02  6.2 main classical hot  Y
GCT0325 N             A multiyear_linker_d25    7  23  8.0  0  24   0  7 0.098  60.909 3.1e-03 0.3769 2.7e-05  15.663 8.7e-06  37.950 4.8e-04  7.3 detached            Y
GCT0326 N             A multiyear_linker_d25    5  15  5.2  0  16   0  5 0.093  52.043 5.3e-03 0.3860 1.3e-04  12.980 4.2e-05  31.956 4.2e-03  7.3 scattering          Y
GCT0327 N             A multiyear_linker_d25    5  12  4.1  0  16   0  5 0.080  42.707 2.5e-03 0.0955 7.1e-05   5.136 2.0e-04  38.631 3.3e-03  7.7 main classical hot  Y
GCT0328 N             A multiyear_linker_d25    4  16  3.3  0  17   0  4 0.089  39.600 3.8e-03 0.2835 1.3e-04  23.036 1.6e-04  28.374 2.9e-03  7.9 resonant 3:2        Y
GCT0329 N             A multiyear_linker_d25    6   9  6.3  0   9   0  6 0.084  45.035 2.3e-03 0.2064 3.6e-05  13.117 3.3e-05  35.738 5.0e-04  7.1 main classical hot  Y
GCT0330 N             A multiyear_linker_d25    4  10  8.9  0  11   0  4 0.085  45.075 1.5e-02 0.1314 2.4e-04  10.237 3.3e-05  39.151 2.3e-03  7.1 main classical hot  Y
GCT0331 N             A multiyear_linker_d25    5  11  4.2  0  11   0  5 0.083  39.012 1.2e-03 0.3640 1.7e-05  21.641 1.8e-05  24.810 1.1e-04  8.2 scattering          Y
GCT0332 N             A multiyear_linker_d25    5  16  7.1  0  19   0  5 0.094  44.875 2.2e-03 0.1753 3.3e-05  25.927 7.2e-05  37.011 3.7e-04  7.2 main classical hot  Y
GCT0333 N             A multiyear_linker_d25    6  14  7.9  0  15   0  6 0.099  47.067 2.2e-03 0.1634 3.0e-05  37.137 9.6e-05  39.375 4.7e-04  6.7 main classical hot  Y
GCT0334 N             A multiyear_linker_d25    8  12 10.1  0  15   0  8 0.053  38.637 1.2e-03 0.0501 2.0e-05   2.868 4.8e-05  36.702 1.8e-03  6.6 inner classical     Y
GCT0335 N             A multiyear_linker_d25    7  12 11.4  0  16   0  7 0.083  58.406 4.1e-03 0.4024 6.9e-05  14.986 1.3e-05  34.904 2.4e-03  4.5 detached            Y
GCT0336 N             A multiyear_linker_d25    4  12  5.9  0  13   0  4 0.116  79.611 1.8e-02 0.4751 1.1e-04  41.248 1.7e-04  41.786 1.3e-03  6.6 detached            Y
GCT0337 N             A multiyear_linker_d25    6  11  5.0  0  13   0  6 0.086  41.533 2.8e-03 0.0338 8.3e-05  16.542 5.3e-05  40.128 2.5e-03  7.6 main classical hot  Y
GCT0338 N             A multiyear_linker_d25    6  13  7.0  0  15   0  6 0.072  43.628 2.9e-03 0.0817 5.5e-05  14.450 1.3e-04  40.065 1.5e-03  6.7 main classical hot  Y
GCT0339 N             A multiyear_linker_d25    6  11  9.1  0  14   0  6 0.065  30.053 7.1e-04 0.0736 1.5e-05  24.228 7.4e-06  27.842 1.0e-03  7.7 Neptune Trojan L4   Y
GCT0340 N             A multiyear_linker_d25    8  17  9.3  0  21   0  8 0.087  45.504 2.1e-03 0.1675 2.4e-05  10.092 4.8e-05  37.883 8.2e-04  7.3 main classical hot  Y
GCT0341 N             A multiyear_linker_d25    4  15  9.5  0  17   0  4 0.083  43.683 2.5e-03 0.2590 3.5e-05  31.964 4.8e-05  32.367 3.4e-04  8.2 resonant 7:4        Y
GCT0342 N             A multiyear_linker_d25    7  13  7.9  0  16   0  7 0.101  40.249 1.7e-03 0.0381 4.2e-05  20.864 9.7e-05  38.717 2.4e-03  6.8 main classical hot  Y
GCT0343 N             A multiyear_linker_d25    6  12  9.2  0  17   0  6 0.067  39.272 1.7e-03 0.2372 2.6e-05  11.105 2.8e-05  29.957 2.4e-04  8.2 resonant 3:2        Y
GCT0344 N             A multiyear_linker_d25    4  12  3.3  0  14   0  4 0.068 167.929 2.6e-02 0.8207 2.7e-05  32.361 1.1e-04  30.103 1.4e-04  7.9 scattering          Y
GCT0345 N             A multiyear_linker_d25    4   9 10.1  0  11   0  4 0.120  63.139 2.9e-02 0.4251 2.3e-04  50.650 1.8e-04  36.302 2.0e-03  6.9 detached            Y
GCT0346 N             A multiyear_linker_d25    6  14  5.1  0  17   0  6 0.080  40.738 9.2e-04 0.0974 7.6e-05  27.416 1.3e-04  36.772 3.0e-03  6.5 main classical hot  Y
GCT0347 N             A multiyear_linker_d25    5   6  4.1  0   6   0  5 0.043  59.816 7.0e-03 0.3610 8.6e-05  29.612 1.8e-04  38.220 1.9e-03  7.0 detached            Y
GCT0348 N             A multiyear_linker_d25    4  15  5.0  0  19   0  4 0.129  44.084 5.8e-03 0.0815 1.5e-04   1.012 2.6e-04  40.491 1.0e-02  7.5 main classical cold Y
GCT0349 N             A multiyear_linker_d25    3   8  4.3  0   9   0  3 0.089  58.612 6.9e-03 0.3644 8.6e-05  21.930 6.6e-05  37.252 1.0e-03  6.1 detached            Y
GCT0350 N             A multiyear_linker_d25    6  13  5.0  0  13   0  6 0.092  40.939 2.2e-03 0.1105 5.6e-05  28.550 1.5e-04  36.414 2.3e-03  7.6 main classical hot  Y
GCT0351 N             A multiyear_linker_d25    5  15  5.0  0  16   0  5 0.089  47.788 3.8e-03 0.2257 5.3e-05  20.565 1.4e-04  37.004 1.5e-03  7.7 main classical hot  N
GCT0352 N             A multiyear_linker_d25    5  12  9.8  0  12   0  5 0.109  39.409 3.5e-03 0.2433 2.8e-05  14.795 5.7e-05  29.821 2.2e-03  7.9 resonant 3:2        Y
GCT0353 N             A multiyear_linker_d25    5  11  5.1  0  11   0  5 0.097  40.473 2.9e-03 0.0774 7.6e-05  28.216 1.6e-04  37.340 2.6e-03  7.4 main classical hot  Y
GCT0354 N             A multiyear_linker_d25    2   9  1.4  0  11   0  2 0.092  38.148 2.3e-03 0.0068 1.3e-03  22.539 5.0e-04  37.888 4.7e-02  8.0 inner classical     Y
GCT0355 N             A multiyear_linker_d25    2  13  1.3  0  21   0  2 0.077 150.851 5.0e-01 0.7256 1.0e-03  31.404 7.2e-04  41.386 2.1e-02  7.1 detached            N
GCT0356 N             A multiyear_linker_d25    4  10  3.8  0  25   0  4 0.078  43.631 8.2e-03 0.1804 1.2e-04   4.281 1.2e-04  35.759 1.5e-03  8.6 main classical cold Y
GCT0357 N             A multiyear_linker_d25    4  15  3.0  0  15   0  4 0.071  71.069 4.8e-03 0.5202 2.9e-05  12.061 7.4e-05  34.098 2.8e-04  7.8 scattering          Y
GCT0358 N             A multiyear_linker_d25    4  20  5.1  0  21   0  4 0.109  95.164 2.0e-02 0.5889 1.1e-04  28.981 1.3e-04  39.122 2.8e-03  6.7 detached            Y
GCT0359 N             A multiyear_linker_d25    4  10  4.0  0  11   0  4 0.062  42.032 7.3e-03 0.0918 2.8e-04  36.742 2.5e-04  38.173 6.7e-03  7.5 main classical hot  Y
GCT0360 N             A multiyear_linker_d25    5  22  5.1  0  23   0  5 0.089  54.451 2.6e-03 0.3219 3.5e-05  14.955 8.9e-05  36.923 6.5e-04  7.6 detached            Y
GCT0361 N             A multiyear_linker_d25    5  13  8.2  0  13   0  5 0.114  54.666 5.3e-03 0.3069 5.8e-05  22.610 2.7e-05  37.891 1.9e-03  6.8 detached            Y
GCT0362 N             A multiyear_linker_d25    2  12  1.3  0  17   0  2 0.087  42.297 4.6e-03 0.1595 2.4e-04   8.561 1.5e-04  35.552 9.9e-03  7.9 resonant 5:3        Y
GCT0363 N             A multiyear_linker_d25    2   9  1.3  0   9   0  2 0.119  46.426 2.5e-02 0.1739 1.6e-03  32.517 1.5e-03  38.353 5.6e-02  7.6 main classical hot  Y
GCT0364 N             A multiyear_linker_d25    5  13  4.9  0  13   0  5 0.105  55.334 6.8e-03 0.4125 7.1e-05  16.179 3.8e-05  32.511 5.1e-04  8.3 resonant 5:2        Y
GCT0365 N             A multiyear_linker_d25    6  11  7.3  0  14   0  6 0.089  39.307 1.9e-03 0.1933 4.1e-05  21.753 1.0e-04  31.709 1.6e-03  7.3 resonant 3:2        Y
GCT0366 N             A multiyear_linker_d25    6  15  6.3  0  20   0  6 0.087  43.557 2.2e-03 0.2727 2.9e-05  15.052 7.8e-06  31.679 6.1e-04  8.1 resonant 7:4        Y
GCT0367 N             A multiyear_linker_d25    3  20  2.3  0  21   0  3 0.087  41.048 1.3e-02 0.3336 3.9e-04  23.540 1.5e-04  27.353 7.1e-03  7.4 scattering          Y
GCT0368 N             A multiyear_linker_d25    5  14  4.1  0  14   0  5 0.072  42.992 1.7e-03 0.1305 3.5e-05  17.095 1.1e-04  37.382 7.2e-04  7.8 main classical hot  Y
GCT0369 N             A multiyear_linker_d25    4  18  3.5  0  18   0  4 0.091  42.039 2.2e-03 0.1448 1.9e-04  26.237 4.5e-05  35.952 6.4e-03  7.0 main classical hot  Y
GCT0370 N             A multiyear_linker_d25    7  14 10.3  0  17   0  7 0.098  52.266 2.7e-03 0.1550 4.1e-05  31.255 1.0e-04  44.168 3.7e-03  5.6 outer classical     Y
GCT0371 N             A multiyear_linker_d25    3  10  2.1  0  10   0  3 0.101  40.951 9.4e-03 0.1285 6.9e-04  27.677 4.9e-04  35.689 2.1e-02  8.5 main classical hot  Y
GCT0372 N             A multiyear_linker_d25    2  11  3.1  0  13   0  2 0.096  43.676 5.6e-02 0.1919 1.7e-03  12.319 4.1e-04  35.294 3.1e-02  8.3 resonant 7:4        Y
GCT0373 N             A multiyear_linker_d25    4  12  3.1  0  13   0  4 0.075  83.442 1.3e-02 0.5765 6.3e-05  22.655 1.5e-04  35.335 4.5e-04  8.2 detached            Y
GCT0374 N             A multiyear_linker_d25    5  17 10.1  0  17   0  5 0.104  97.938 2.6e-02 0.8022 4.8e-05  32.364 3.1e-05  19.369 4.3e-04  8.4 scattering          Y
GCT0375 N             A multiyear_linker_d25    2  12  1.2  0  12   0  2 0.090  32.885 9.1e-03 0.2810 3.5e-04  16.182 2.0e-04  23.644 5.1e-03  9.4 scattering          Y
GCT0376 N             A multiyear_linker_d25    2   7  1.1  0   7   0  2 0.112  46.723 2.1e-01 0.2170 9.3e-03  26.296 4.0e-03  36.582 2.7e-01  6.1 main classical hot  N
GCT0377 N             A multiyear_linker_d25    4   8  2.8  0   8   0  4 0.069  45.001 6.4e-03 0.1574 1.7e-04  26.194 4.7e-04  37.918 7.9e-03  7.6 main classical hot  Y
GCT0378 N             A multiyear_linker_d25    3   9  2.3  0   9   0  3 0.098  55.283 4.2e-02 0.4091 8.2e-04  35.831 6.4e-04  32.664 2.1e-02  7.6 resonant 5:2        N
GCT0379 N             A multiyear_linker_d25    3  10  4.3  0  10   0  3 0.096  43.630 7.7e-03 0.2115 2.8e-04  20.292 2.1e-04  34.404 6.8e-03  7.5 main classical hot  N
GCT0380 N             A multiyear_linker_d25    3  10  2.5  0  10   0  3 0.090  56.581 2.2e-02 0.3261 5.7e-04  27.191 1.2e-04  38.127 1.8e-02  7.0 detached            Y
GCT0381 N             A multiyear_linker_d25    4  13  3.1  0  15   0  4 0.071  66.563 8.8e-03 0.4817 8.6e-05   8.562 4.2e-05  34.499 3.0e-03  8.0 scattering          Y
GCT0384 N             A multiyear_linker_d25    2  12  2.2  0  13   0  2 0.074  69.163 3.6e-02 0.5049 3.0e-04  17.107 3.6e-04  34.242 3.4e-03  8.0 resonant 7:2        Y
GCT0385 N             A multiyear_linker_d25    3  12  3.2  0  15   0  3 0.076  39.563 3.4e-03 0.2610 1.3e-04  16.417 4.0e-05  29.236 3.1e-03  8.1 resonant 3:2        Y
GCT0386 N             A multiyear_linker_d25    2   8  1.3  0   8   0  2 0.103  40.264 2.5e-02 0.0845 2.2e-03  19.857 7.0e-04  36.864 6.5e-02  7.6 main classical hot  Y
GCT0387 N             A multiyear_linker_d25    3   9  3.3  0   9   0  3 0.081  38.729 2.7e-03 0.0508 2.8e-04  24.376 2.2e-04  36.762 9.9e-03  7.7 inner classical     Y
GCT0388 N             A multiyear_linker_d25    2   6  1.2  0   8   0  2 0.113  55.524 1.7e-02 0.2957 1.9e-04  23.805 1.5e-03  39.106 4.3e-03  6.7 detached            Y
GCT0389 N             A multiyear_linker_d25    5  13 11.0  0  26   0  5 0.057  43.498 2.7e-03 0.1089 4.1e-05  22.668 7.0e-05  38.762 8.1e-04  7.7 main classical hot  Y
GCT0390 N             A multiyear_linker_A2     6   8  5.1  0  12   0  6 0.035  43.797 1.4e-03 0.1210 5.3e-05  28.705 7.5e-05  38.497 3.1e-03  5.3 main classical hot  Y
GCT0391 N             A multiyear_linker_d25    4   6  8.4  0   8   0  4 0.060  41.842 2.5e-03 0.1099 7.2e-05  25.709 1.6e-05  37.245 2.4e-03  7.4 main classical hot  Y
GCT0392 N             A multiyear_linker_d25    5   9  5.0  0  12   0  5 0.094  19.832 4.8e-04 0.3270 7.1e-05  20.751 5.1e-05  13.347 1.7e-03  8.7 Centaur             Y
GCT0393 N             A multiyear_linker_d25    6  16  9.2  0  23   0  6 0.102  41.374 2.5e-03 0.1175 3.9e-05  18.765 2.1e-05  36.513 7.0e-04  7.5 main classical hot  Y
GCT0394 N             A other_data_linkers      3  21  6.2  0  29   0  3 0.124  39.546 2.0e-03 0.2111 2.7e-05   7.280 7.2e-05  31.197 6.0e-04  7.2 resonant 3:2        Y
GCT0395 N             A multiyear_linker_d25    2   9  5.0  0   9   0  2 0.104  40.329 1.2e-02 0.0399 1.1e-03  17.848 6.9e-04  38.718 5.3e-02  7.5 main classical hot  Y
GCT0396 N             A multiyear_linker_d25    5   9  7.2  0  15   0  5 0.085  54.132 9.5e-03 0.3363 9.8e-05  20.914 9.7e-05  35.926 1.5e-03  7.5 detached            Y
GCT0398 N             A other_data_linkers      2   6  0.9  0   8   0  2 0.042  42.728 2.1e-02 0.0129 8.7e-03   1.877 1.6e-04  42.177 3.5e-01  8.1 main classical cold Y
GCT0012 D 2025 NQ549  B nsc_tile_linker         1   6  0.1  0   2   5  1 0.047                                 11.773 1.9e-01                  6.9
GCT0046 D 2003 UC414  C nsc_crosstile           4  14  3.3  0   0  20  0 0.082  26.011 7.6e-04 0.0808 2.6e-05  26.372 1.4e-04  23.909 1.3e-03  8.6 Centaur             Y
GCT0071 D 2015 DR249  A nsc_tile_linker         4   9  9.4  0  10   0  4 0.094  56.596 7.0e-02 0.3265 6.9e-04  30.809 6.4e-04  38.118 8.1e-03  7.0 detached            Y
GCT0074 D 2025 NT563  A nsc_tile_linker         3  10  8.0  0  10   0  3 0.075  63.846 1.4e-02 0.4498 1.1e-04  17.337 7.4e-05  35.128 6.6e-04  7.4 detached            N
GCT0093 D 2025 MD398  A dense_pools             5  11  5.2  0  14   0  5 0.051  43.681 3.2e-03 0.0961 6.3e-05  20.977 2.5e-04  39.484 4.4e-03  5.6
GCT0103 D 2025 ND561  B d25_own_extraction      1   5  0.0  0  11   0  1 0.141                                 12.801 1.7e+01                  7.7
GCT0115 D 2016 FK185  A d25_own_extraction      2  18  5.1  0  29   0  2 0.095  45.674 2.9e-03 0.1879 6.1e-04  16.844 1.9e-04  37.093 2.7e-02  6.9
GCT0120 D 2016 FL185  B d25_own_extraction      1   8  0.2  0   8   0  1 0.093                                 19.357 1.7e-02                  8.4
GCT0135 D 2026 HR19   A d25_own_extraction      5  31 10.3  4  71   0  5 0.104  43.143 9.9e-04 0.0867 2.3e-05  24.520 1.3e-04  39.403 1.8e-03  7.0
GCT0140 D 2026 EV138  A d25_own_extraction      9  29 11.2  0  31   0  9 0.077  39.321 1.1e-03 0.1777 1.9e-05  13.217 2.5e-05  32.335 1.8e-04  7.7
GCT0143 D 2016 GY369  B d25_own_extraction      1   9  0.2  0   9   0  1 0.075                                 28.734 2.2e-02                  7.8
GCT0171 D 2026 EB143  A d25_own_extraction      2   8  4.0  0   9   0  2 0.119  61.524 7.3e-02 0.4044 9.5e-04  15.247 2.1e-04  36.642 1.6e-02  7.5
GCT0173 D 2026 DS78   A d25_own_extraction      3  33  7.9  0  38   0  3 0.106  67.235 6.3e-03 0.6424 3.8e-05 142.431 1.3e-04  24.043 4.9e-04  7.8
GCT0193 D 2026 EF139  B d25_method_on_nsc       1   7  0.1  0   8   0  1 0.072                                  1.726 2.3e-02                  6.3
GCT0194 D 2025 ON345  B d25_method_on_nsc       1   6  0.2  0   6   0  1 0.048                                 15.194 4.7e-02                  7.3
GCT0198 D 2026 GU20   A d25_own_extraction      8  28 11.1  2  34   0  8 0.074  58.673 1.7e-03 0.3697 1.6e-05  25.982 4.8e-05  36.981 5.6e-04  6.4
GCT0206 D 2015 DH249  A d25_own_extraction      3  11  3.3  0  12   0  3 0.118  39.400 4.8e-03 0.1932 6.4e-05  22.159 5.6e-04  31.788 4.9e-03  7.1
GCT0212 D 2000 GM147  A d25_own_extraction      4  10  5.4  0  10   0  4 0.057  59.447 7.1e-03 0.3947 8.0e-05  18.287 6.2e-05  35.981 1.4e-03  7.7
GCT0228 D 2025 MX351  A d25_method_on_nsc       4  13  3.3  0  15   0  4 0.047  39.112 1.2e-03 0.0367 6.1e-05   9.940 2.1e-04  37.676 2.8e-03  6.1
GCT0235 D 2026 DU71   A d25_method_on_nsc       4   9  7.1  0  11   0  4 0.093  43.775 2.9e-03 0.0451 7.7e-05   0.601 2.0e-04  41.802 5.9e-03  6.8
GCT0400 D 2015 HM196  B nsc_four_nights         1   6  0.0  0  10   0  1 0.034                                 36.638 4.3e+01                  7.4
GCT0401 D 2026 GJ24   B nsc_four_nights         1   4  0.0  0   4   0  1 0.023                                  8.568 7.0e+01                  6.1
GCT0402 D 2014 HL208  B nsc_four_nights         1   6  0.0  0   8   0  1 0.042                                 18.674 5.5e+01                  6.7
GCT0403 D 2003 HG57   B nsc_four_nights         1   4  0.0  0   5   0  1 0.059                                  3.247 7.0e+01                  6.1
GCT0404 D 2026 EF144  B nsc_four_nights         1   4  0.0  0   5   0  1 0.045                                  3.744 7.0e+01                  6.4
GCT0405 D 2015 HD195  B nsc_four_nights         1   4  0.0  0   6   0  1 0.064                                  5.763 3.1e+01                  6.7
GCT0406 D 2026 EL144  B nsc_four_nights         1   4  0.0  0   5   0  1 0.076                                  3.934 2.9e+01                  6.4
GCT0407 D 2025 MD399  B nsc_four_nights         1   4  0.0  0   5   0  1 0.043                                  3.232 8.0e+01                  6.3
GCT0408 D 2014 ON394  B nsc_four_nights         1   4  0.0  0   5   0  1 0.090                                 13.296 3.7e+00                  7.6
GCP0032 D 2001 FJ228  B nsc_four_nights         1   6  0.0  0  23   0  1 0.040                                  1.069 1.9e-02                 15.7


==> anc/designated_v3.psv <==
# version=2017
trkSub|mode|stn|obsTime|ra|dec|rmsRA|rmsDec|astCat|mag|rmsMag|band
GCT0012|CCD|W84|2018-08-09T03:30:18.381Z|313.9032544|-8.7016457|0.197|0.199|Gaia2|23.13|0.17|g
GCT0012|CCD|W84|2018-09-03T00:28:49.153Z|313.4419133|-8.8407030|0.139|0.138|Gaia2|23.42|0.17|r
GCT0012|CCD|W84|2018-09-04T00:36:04.981Z|313.4251947|-8.8465202|0.139|0.140|Gaia2|23.41|0.11|g
GCT0012|CCD|W84|2018-09-07T01:18:28.389Z|313.3762083|-8.8639771|0.116|0.117|Gaia2|23.57|0.13|g
GCT0012|CCD|W84|2018-09-08T02:09:19.778Z|313.3599401|-8.8698905|0.134|0.134|Gaia2|22.96|0.13|r
GCT0012|CCD|W84|2018-08-09T03:49:11.949Z|313.9029753|-8.7017315|0.100|0.100|Gaia2|23.01|0.16|r
GCT0012|CCD|W84|2018-08-29T03:33:36.181Z|313.5255040|-8.8125351|0.100|0.100|Gaia2|22.39|0.17|z
# version=2017
trkSub|mode|stn|obsTime|ra|dec|rmsRA|rmsDec|astCat|mag|rmsMag|band
GCT0046|CCD|W84|2015-08-23T09:14:57.297Z|23.4185181|-8.1117690|0.100|0.100|Gaia2|23.05|0.14|r
GCT0046|CCD|W84|2015-09-13T06:26:26.646Z|23.0575352|-8.4524700|0.110|0.110|Gaia2|23.40|0.17|g
GCT0046|CCD|W84|2015-12-27T02:01:27.044Z|20.8303111|-9.1885030|0.104|0.104|Gaia2|23.09|0.22|z
GCT0046|CCD|W84|2016-10-03T06:35:45.648Z|24.9789167|-8.7059852|0.100|0.100|Gaia2|22.74|0.15|i
GCT0046|CCD|W84|2016-10-03T06:37:45.289Z|24.9788599|-8.7060310|0.100|0.100|Gaia2|22.82|0.13|r
GCT0046|CCD|W84|2016-10-03T06:39:43.186Z|24.9788333|-8.7060247|0.100|0.100|Gaia2|23.43|0.16|g
GCT0046|CCD|W84|2016-11-04T03:54:11.910Z|24.1079713|-9.0879307|0.100|0.100|Gaia2|22.86|0.15|i
GCT0046|CCD|W84|2016-11-19T02:25:09.933Z|23.7393354|-9.1815664|0.107|0.107|Gaia2|23.17|0.17|r
GCT0046|CCD|W84|2016-11-19T02:30:27.812Z|23.7393069|-9.1815580|0.118|0.118|Gaia2|23.52|0.18|g
GCT0046|CCD|W84|2017-10-30T03:35:27.910Z|26.6762259|-8.9564489|0.100|0.100|Gaia2|22.69|0.17|z
GCT0046|CCD|W84|2017-11-09T04:33:44.292Z|26.4060508|-9.0427976|0.100|0.100|Gaia2|22.74|0.15|i
GCT0046|CCD|W84|2017-11-16T02:53:46.065Z|26.2306861|-9.0862531|0.111|0.111|Gaia2|23.56|0.17|g
GCT0046|CCD|W84|2017-11-18T02:52:14.728Z|26.1823603|-9.0962115|0.100|0.100|Gaia2|22.98|0.13|r
GCT0046|CCD|W84|2017-11-24T03:52:15.452Z|26.0438831|-9.1190494|0.100|0.100|Gaia2|23.13|0.16|i
GCT0046|CCD|W84|2017-12-22T02:41:40.198Z|25.5980789|-9.0810909|0.100|0.100|Gaia2|23.37|0.13|r
GCT0046|CCD|W84|2017-12-22T02:43:37.860Z|25.5980692|-9.0810578|0.100|0.100|Gaia2|23.62|0.14|g
GCT0046|CCD|W84|2018-11-16T02:18:06.676Z|28.6593545|-8.9886211|0.112|0.112|Gaia2|22.82|0.18|i
GCT0046|CCD|W84|2018-11-16T02:37:35.385Z|28.6589270|-8.9887580|0.103|0.103|Gaia2|22.99|0.18|i
GCT0046|CCD|W84|2018-11-30T02:19:43.737Z|28.3344028|-9.0369579|0.100|0.100|Gaia2|23.04|0.11|r
GCT0046|CCD|W84|2018-11-30T02:21:42.120Z|28.3343639|-9.0369714|0.100|0.100|Gaia2|23.45|0.12|g
# version=2017
trkSub|mode|stn|obsTime|ra|dec|rmsRA|rmsDec|astCat|mag|rmsMag|band
GCT0071|CCD|W84|2014-03-01T05:45:44.831Z|155.6841672|-5.7891496|0.150|0.150|Gaia3|23.30|0.15|r
GCT0071|CCD|W84|2014-03-02T05:20:51.902Z|155.6649813|-5.7791410|0.150|0.150|Gaia3|23.17|0.15|g
GCT0071|CCD|W84|2014-03-03T02:55:00.787Z|155.6475790|-5.7699135|0.150|0.150|Gaia3|23.20|0.15|g
GCT0071|CCD|W84|2014-03-03T07:40:39.884Z|155.6436999|-5.7677838|0.100|0.100|Gaia3|22.90|0.15|g
GCT0071|CCD|W84|2014-03-04T02:53:50.948Z|155.6281297|-5.7594922|0.150|0.150|Gaia3|23.12|0.15|r
GCT0071|CCD|W84|2014-03-05T03:10:52.144Z|155.6086526|-5.7488207|0.150|0.150|Gaia3|23.14|0.15|g
GCT0071|CCD|W84|2017-03-26T01:04:40.768Z|160.3794817|-5.0047534|0.100|0.100|Gaia3|23.12|0.15|VR
GCT0071|CCD|W84|2017-03-28T00:54:06.760Z|160.3457829|-4.9815328|0.100|0.100|Gaia3|22.91|0.15|r
GCT0071|CCD|W84|2019-04-05T00:18:35.445Z|163.7003559|-4.5293703|0.100|0.100|Gaia3|23.08|0.30|G
GCT0071|CCD|W84|2023-07-08T23:49:54.944Z|170.5047130|-3.1207108|0.115|0.115|Gaia3|22.74|0.30|G
# version=2017
trkSub|mode|stn|obsTime|ra|dec|rmsRA|rmsDec|astCat|mag|rmsMag|band
GCT0074|CCD|W84|2016-08-14T03:56:31.461Z|336.6904162|-4.6143219|0.066|0.066|Gaia3|22.42|0.2|z
GCT0074|CCD|W84|2018-08-12T03:49:01.640Z|339.9292926|-2.0868443|0.150|0.150|Gaia3|22.87|0.15|r
GCT0074|CCD|W84|2018-08-30T03:21:15.020Z|339.5515399|-2.1974414|0.150|0.150|Gaia3|22.58|0.15|z
GCT0074|CCD|W84|2018-09-05T03:42:00.509Z|339.4219997|-2.2394745|0.150|0.150|Gaia3|22.89|0.15|r
GCT0074|CCD|W84|2018-09-18T00:29:47.577Z|339.1513896|-2.3331624|0.150|0.150|Gaia3|22.54|0.15|z
GCT0074|CCD|W84|2018-10-03T01:01:04.174Z|338.8654109|-2.4412680|0.150|0.150|Gaia3|23.14|0.15|r
GCT0074|CCD|W84|2018-10-07T00:19:39.152Z|338.7981982|-2.4683459|0.100|0.100|Gaia3|22.51|0.15|r
GCT0074|CCD|W84|2018-11-02T00:06:16.962Z|338.4819115|-2.6112625|0.100|0.100|Gaia3|23.11|0.15|r
GCT0074|CCD|W84|2024-08-24T07:57:43.642Z|349.5335753|5.6263303|0.118|0.118|Gaia3|22.76|0.2|i
GCT0074|CCD|W84|2024-08-27T04:17:21.198Z|349.4745569|5.6102490|0.050|0.050|Gaia3|22.71|0.2|i
# version=2017
trkSub|mode|stn|obsTime|ra|dec|rmsRA|rmsDec|astCat|mag|rmsMag|band
GCT0093|CCD|W84|2014-03-27T09:17:47.357Z|232.6157541|-25.6928109|0.150|0.150|Gaia3|22.12|0.15|V
GCT0093|CCD|W84|2014-04-28T09:44:49.212Z|232.1180225|-25.5909219|0.150|0.150|Gaia3|22.21|0.15|V
GCT0093|CCD|W84|2014-04-29T09:26:51.079Z|232.0997496|-25.5864872|0.150|0.150|Gaia3|22.21|0.15|V
GCT0093|CCD|W84|2014-05-02T10:12:19.742Z|232.0429250|-25.5724103|0.150|0.150|Gaia3|21.97|0.15|V
GCT0093|CCD|W84|2015-05-20T03:55:35.698Z|232.9070268|-25.3680426|0.150|0.150|Gaia3|22.06|0.15|V
GCT0093|CCD|W84|2016-05-01T04:27:05.061Z|234.4545044|-25.3350197|0.050|0.050|Gaia3|23.00|0.15|VR
GCT0093|CCD|W84|2016-05-01T04:31:21.104Z|234.4544477|-25.3350028|0.050|0.050|Gaia3|23.00|0.15|VR
GCT0093|CCD|W84|2016-05-01T04:33:29.961Z|234.4544233|-25.3350019|0.050|0.050|Gaia3|23.00|0.15|VR
GCT0093|CCD|W84|2017-03-12T09:41:40.731Z|236.2983176|-25.3207975|0.100|0.100|Gaia3|22.13|0.15|i
GCT0093|CCD|W84|2017-03-13T09:13:41.463Z|236.2928278|-25.3204377|0.100|0.100|Gaia3|22.12|0.15|i
GCT0093|CCD|W84|2017-04-06T04:28:05.065Z|236.0586354|-25.2868372|0.100|0.100|Gaia3|22.15|0.15|z
GCT0093|CCD|W84|2017-04-06T04:32:01.566Z|236.0586253|-25.2868677|0.100|0.100|Gaia3|22.18|0.15|z
GCT0093|CCD|W84|2019-05-16T03:42:02.524Z|237.7532276|-24.8453781|0.100|0.100|Gaia3|21.90|0.15|i
GCT0093|CCD|W84|2019-06-06T05:14:14.997Z|237.3494353|-24.7404814|0.100|0.100|Gaia3|21.99|0.15|g
# version=2017
trkSub|mode|stn|obsTime|ra|dec|rmsRA|rmsDec|astCat|mag|rmsMag|band
GCT0115|CCD|W84|2021-03-22T07:39:53.328Z|219.7167764|-1.5869664|0.135|0.135|Gaia3|22.78|0.2|g
GCT0115|CCD|W84|2021-03-26T07:58:31.694Z|219.6574632|-1.5491622|0.064|0.064|Gaia3|23.25|0.2|i
GCT0115|CCD|W84|2021-04-09T05:47:57.619Z|219.4218087|-1.4199692|0.120|0.120|Gaia3|22.16|0.2|g
GCT0115|CCD|W84|2021-04-09T07:30:31.059Z|219.4205372|-1.4193890|0.168|0.168|Gaia3|22.35|0.2|g
GCT0115|CCD|W84|2021-04-12T05:26:13.292Z|219.3663161|-1.3930897|0.127|0.127|Gaia3|22.73|0.2|g
GCT0115|CCD|W84|2021-04-12T07:12:20.933Z|219.3648165|-1.3924914|0.155|0.155|Gaia3|23.05|0.2|g
GCT0115|CCD|W84|2021-04-12T08:02:49.700Z|219.3641493|-1.3921222|0.170|0.170|Gaia3|23.43|0.2|i
GCT0115|CCD|W84|2021-04-15T06:19:08.390Z|219.3084316|-1.3662713|0.072|0.072|Gaia3|22.52|0.2|g
GCT0115|CCD|W84|2021-04-15T06:20:37.653Z|219.3084109|-1.3662777|0.050|0.050|Gaia3|22.83|0.2|r
GCT0115|CCD|W84|2021-04-15T07:44:43.117Z|219.3072541|-1.3657244|0.118|0.118|Gaia3|22.98|0.2|g
GCT0115|CCD|W84|2021-04-18T06:10:28.093Z|219.2502713|-1.3404050|0.068|0.068|Gaia3|23.50|0.2|r
GCT0115|CCD|W84|2021-04-18T07:37:21.644Z|219.2490943|-1.3399150|0.077|0.077|Gaia3|22.34|0.2|g
GCT0115|CCD|W84|2021-05-06T06:54:52.337Z|218.8879252|-1.2008904|0.091|0.091|Gaia3|22.82|0.2|r
GCT0115|CCD|W84|2021-05-12T06:13:29.537Z|218.7682133|-1.1624152|0.071|0.071|Gaia3|22.75|0.2|r
GCT0115|CCD|W84|2021-05-18T03:36:52.565Z|218.6527659|-1.1289858|0.103|0.103|Gaia3|22.72|0.2|g
GCT0115|CCD|W84|2021-05-18T03:38:20.826Z|218.6527651|-1.1289587|0.070|0.070|Gaia3|23.09|0.2|r
GCT0115|CCD|W84|2021-06-02T05:10:20.620Z|218.3802149|-1.0664678|0.082|0.082|Gaia3|22.89|0.2|r
GCT0115|CCD|W84|2021-06-08T01:38:05.697Z|218.2865580|-1.0516822|0.119|0.119|Gaia3|22.73|0.2|r
GCT0115|CCD|W84|2021-06-08T02:41:57.798Z|218.2858775|-1.0516818|0.126|0.126|Gaia3|23.02|0.2|g
GCT0115|CCD|W84|2026-04-07T07:37:06.608Z|227.7365782|-2.5236382|0.110|0.110|Gaia3|23.08|0.2|i
GCT0115|CCD|W84|2026-04-08T09:03:38.434Z|227.7188442|-2.5141531|0.089|0.089|Gaia3|23.07|0.2|i
GCT0115|CCD|W84|2026-04-09T07:31:35.965Z|227.7029965|-2.5058293|0.098|0.098|Gaia3|22.96|0.2|r
GCT0115|CCD|W84|2026-04-09T07:43:06.487Z|227.7028521|-2.5057372|0.087|0.087|Gaia3|23.05|0.2|r
GCT0115|CCD|W84|2026-04-10T08:36:27.412Z|227.6849945|-2.4964770|0.186|0.186|Gaia3|22.94|0.2|r
GCT0115|CCD|W84|2026-04-12T08:04:50.639Z|227.6504059|-2.4791033|0.066|0.066|Gaia3|22.78|0.2|r
GCT0115|CCD|W84|2026-04-12T08:16:17.540Z|227.6502453|-2.4789929|0.088|0.088|Gaia3|22.87|0.2|r
GCT0115|CCD|W84|2026-04-15T06:55:54.618Z|227.5970880|-2.4533606|0.153|0.153|Gaia3|22.65|0.2|g
GCT0115|CCD|W84|2026-04-15T07:28:35.868Z|227.5966992|-2.4531885|0.138|0.138|Gaia3|23.09|0.2|i
GCT0115|CCD|W84|2026-04-18T03:15:28.594Z|227.5441828|-2.4290630|0.084|0.084|Gaia3|22.52|0.2|g
# version=2017
trkSub|mode|stn|obsTime|ra|dec|rmsRA|rmsDec|astCat|mag|rmsMag|band
GCT0120|CCD|W84|2021-03-24T06:26:25.050Z|223.9333676|-1.0409080|0.088|0.088|Gaia3|23.66|0.2|r
GCT0120|CCD|W84|2021-03-26T08:27:20.893Z|223.9024322|-1.0172942|0.103|0.103|Gaia3|23.99|0.2|i
GCT0120|CCD|W84|2021-04-09T06:20:13.605Z|223.6611577|-0.8620930|0.145|0.145|Gaia3|23.75|0.2|r
GCT0120|CCD|W84|2021-04-12T06:03:52.168Z|223.6026211|-0.8298202|0.135|0.135|Gaia3|23.61|0.2|r
GCT0120|CCD|W84|2021-04-18T06:25:08.259Z|223.4791102|-0.7669146|0.114|0.114|Gaia3|23.01|0.2|g
GCT0120|CCD|W84|2021-05-12T04:29:40.620Z|222.9503372|-0.5551435|0.149|0.149|Gaia3|23.46|0.2|r
GCT0120|CCD|W84|2021-05-15T04:09:13.526Z|222.8840532|-0.5343272|0.101|0.101|Gaia3|23.61|0.2|r
GCT0120|CCD|W84|2021-06-02T02:29:14.657Z|222.5090333|-0.4419583|0.114|0.114|Gaia3|23.45|0.2|r
# version=2017
trkSub|mode|stn|obsTime|ra|dec|rmsRA|rmsDec|astCat|mag|rmsMag|band
GCT0135|CCD|W84|2016-01-13T07:00:35.539Z|143.6144477|7.7144891|0.093|0.093|Gaia3|23.64|0.2|r
GCT0135|CCD|W84|2023-01-27T05:23:21.244Z|149.1253295|2.4574667|0.072|0.072|Gaia3|23.29|0.2|r
GCT0135|CCD|W84|2023-01-27T05:41:38.076Z|149.1251345|2.4575301|0.073|0.073|Gaia3|23.27|0.2|r
GCT0135|CCD|W84|2023-01-27T05:59:46.056Z|149.1249310|2.4576005|0.065|0.065|Gaia3|23.37|0.2|r
GCT0135|CCD|W84|2023-01-27T06:18:01.029Z|149.1246774|2.4576350|0.120|0.120|Gaia3|23.67|0.2|r
GCT0135|CCD|W84|2023-01-27T06:36:10.829Z|149.1244684|2.4576652|0.091|0.091|Gaia3|23.45|0.2|r
GCT0135|CCD|W84|2023-01-30T05:27:20.874Z|149.0734710|2.4683861|0.089|0.089|Gaia3|23.71|0.2|r
GCT0135|CCD|W84|2023-01-30T05:45:31.147Z|149.0731789|2.4684801|0.073|0.073|Gaia3|23.62|0.2|r
GCT0135|CCD|W84|2023-01-30T06:22:01.966Z|149.0727581|2.4685798|0.077|0.077|Gaia3|23.46|0.2|r
GCT0135|CCD|W84|2023-01-30T06:40:11.456Z|149.0725019|2.4686318|0.056|0.056|Gaia3|23.46|0.2|r
GCT0135|CCD|W84|2023-02-02T05:03:03.314Z|149.0209001|2.4802461|0.130|0.130|Gaia3|23.13|0.2|i
GCT0135|CCD|W84|2023-02-02T05:18:56.637Z|149.0205856|2.4803072|0.133|0.133|Gaia3|22.99|0.2|r
GCT0135|CCD|W84|2023-02-02T06:53:06.319Z|149.0194764|2.4805276|0.108|0.108|Gaia3|23.32|0.2|i
GCT0135|CCD|W84|2023-02-14T06:44:19.095Z|148.8017933|2.5360391|0.107|0.107|Gaia3|23.33|0.2|r
GCT0135|CCD|W84|2023-02-14T06:58:53.324Z|148.8015974|2.5361442|0.061|0.061|Gaia3|23.35|0.2|i
GCT0135|CCD|W84|2023-02-14T07:23:09.819Z|148.8012324|2.5363323|0.105|0.105|Gaia3|23.46|0.2|i
GCT0135|CCD|W84|2023-02-14T07:35:21.792Z|148.8010694|2.5363113|0.100|0.100|Gaia3|23.28|0.2|i
GCT0135|CCD|W84|2023-02-17T02:49:40.589Z|148.7496340|2.5508748|0.087|0.087|Gaia3|23.31|0.2|r
GCT0135|CCD|W84|2023-02-17T03:07:54.639Z|148.7493656|2.5509820|0.109|0.109|Gaia3|23.42|0.2|r
GCT0135|CCD|W84|2023-02-17T03:26:12.978Z|148.7491461|2.5510200|0.089|0.089|Gaia3|23.43|0.2|r
GCT0135|CCD|W84|2023-02-17T03:44:37.067Z|148.7489177|2.5511097|0.079|0.079|Gaia3|23.22|0.2|r
GCT0135|CCD|W84|2023-02-17T04:05:08.501Z|148.7486516|2.5511515|0.050|0.050|Gaia3|23.41|0.2|i
GCT0135|CCD|W84|2024-02-15T06:30:56.702Z|149.6000110|1.7837953|0.061|0.061|Gaia3|23.41|0.2|r
GCT0135|CCD|W84|2024-02-15T06:49:43.910Z|149.5997758|1.7838719|0.072|0.072|Gaia3|23.45|0.2|r
GCT0135|CCD|W84|2024-02-18T05:13:40.230Z|149.5460063|1.7992568|0.062|0.062|Gaia3|23.80|0.2|i
GCT0135|CCD|W84|2024-02-18T05:51:04.386Z|149.5454906|1.7994099|0.050|0.050|Gaia3|23.77|0.2|i
GCT0135|CCD|W84|2024-03-04T04:22:14.163Z|149.2761266|1.8854281|0.080|0.080|Gaia3|23.93|0.2|i
GCT0135|CCD|W84|2024-03-13T03:17:29.007Z|149.1244236|1.9406435|0.076|0.076|Gaia3|23.36|0.2|r
GCT0135|CCD|W84|2024-03-13T03:36:05.768Z|149.1241561|1.9407148|0.126|0.126|Gaia3|23.78|0.2|r
GCT0135|CCD|W84|2024-03-13T04:15:41.350Z|149.1237135|1.9409639|0.126|0.126|Gaia3|24.00|0.2|i
GCT0135|CCD|W84|2024-03-13T04:34:13.715Z|149.1235137|1.9410012|0.109|0.109|Gaia3|23.95|0.2|i
GCT0135|CCD|W84|2024-03-30T03:53:43.181Z|148.8741534|2.0453475|0.090|0.090|Gaia3|24.05|0.2|i
GCT0135|CCD|W84|2024-03-30T04:09:53.384Z|148.8740148|2.0454970|0.094|0.094|Gaia3|22.89|0.2|r
GCT0135|CCD|W84|2024-03-30T04:31:19.354Z|148.8738379|2.0455159|0.083|0.083|Gaia3|23.64|0.2|i
GCT0135|CCD|W84|2024-03-31T03:07:33.254Z|148.8618457|2.0510482|0.070|0.070|Gaia3|23.78|0.2|i
GCT0135|CCD|W84|2024-03-31T03:26:09.619Z|148.8617002|2.0511395|0.069|0.069|Gaia3|23.84|0.2|i
GCT0135|CCD|W84|2024-03-31T03:44:47.167Z|148.8614878|2.0512432|0.055|0.055|Gaia3|24.02|0.2|i
GCT0135|CCD|W84|2024-03-31T04:01:07.089Z|148.8613121|2.0512649|0.102|0.102|Gaia3|23.09|0.2|r
GCT0135|CCD|W84|2024-03-31T04:22:09.275Z|148.8611760|2.0513719|0.062|0.062|Gaia3|24.00|0.2|i
GCT0135|CCD|W84|2024-04-03T01:32:07.254Z|148.8258607|2.0682208|0.112|0.112|Gaia3|23.31|0.2|g
GCT0135|CCD|W84|2024-04-27T01:41:42.720Z|148.6234546|2.1887022|0.119|0.119|Gaia3|23.09|0.2|i
GCT0135|CCD|W84|2024-05-30T00:32:58.425Z|148.6479262|2.2625410|0.122|0.122|Gaia3|23.38|0.2|r
GCT0135|CCD|W84|2024-05-30T01:09:57.399Z|148.6481279|2.2626546|0.133|0.133|Gaia3|23.26|0.2|r
GCT0135|CCD|W84|2024-06-01T23:23:49.392Z|148.6675799|2.2626514|0.122|0.122|Gaia3|23.50|0.2|r
GCT0135|CCD|W84|2024-06-07T23:20:36.827Z|148.7158439|2.2596382|0.113|0.113|Gaia3|23.10|0.2|i
GCT0135|CCD|W84|2024-11-26T07:41:36.586Z|151.3208256|1.0071921|0.111|0.111|Gaia3|23.76|0.2|i
GCT0135|CCD|W84|2024-11-26T07:43:38.011Z|151.3208654|1.0071538|0.123|0.123|Gaia3|24.03|0.2|i
GCT0135|CCD|W84|2024-12-05T07:24:36.033Z|151.3086640|0.9649426|0.098|0.098|Gaia3|23.46|0.2|r
GCT0135|CCD|W84|2025-01-01T07:01:10.630Z|151.1109615|0.9074102|0.083|0.083|Gaia3|23.55|0.2|r
GCT0135|CCD|W84|2025-01-01T07:02:52.103Z|151.1109445|0.9073852|0.059|0.059|Gaia3|23.42|0.2|r
GCT0135|CCD|W84|2025-01-10T06:12:08.833Z|150.9980259|0.9117281|0.102|0.102|Gaia3|23.67|0.2|r
GCT0135|CCD|W84|2025-01-10T06:13:49.950Z|150.9980253|0.9117562|0.061|0.061|Gaia3|23.18|0.2|r
GCT0135|CCD|W84|2025-01-25T06:28:55.016Z|150.7693449|0.9435455|0.080|0.080|Gaia3|23.53|0.2|i
GCT0135|CCD|W84|2025-01-28T06:19:26.140Z|150.7190661|0.9532686|0.097|0.097|Gaia3|23.71|0.2|r
GCT0135|CCD|W84|2025-01-28T06:21:07.256Z|150.7190183|0.9533262|0.074|0.074|Gaia3|23.45|0.2|r
GCT0135|CCD|W84|2025-01-28T06:22:59.253Z|150.7189992|0.9532953|0.064|0.064|Gaia3|24.00|0.2|i
GCT0135|CCD|W84|2025-01-28T06:25:01.833Z|150.7189393|0.9533020|0.065|0.065|Gaia3|24.02|0.2|i
GCT0135|CCD|W84|2025-01-31T05:23:21.265Z|150.6681647|0.9639094|0.075|0.075|Gaia3|23.86|0.2|i
GCT0135|CCD|W84|2025-01-31T05:25:21.654Z|150.6681383|0.9639194|0.075|0.075|Gaia3|23.79|0.2|i
GCT0135|CCD|W84|2025-02-03T04:33:44.573Z|150.6162136|0.9755041|0.097|0.097|Gaia3|23.50|0.2|r
GCT0135|CCD|W84|2025-02-17T04:18:02.353Z|150.3632704|1.0417120|0.071|0.071|Gaia3|23.38|0.2|i
GCT0135|CCD|W84|2025-02-17T04:20:03.463Z|150.3633055|1.0417266|0.101|0.101|Gaia3|23.48|0.2|i
GCT0135|CCD|W84|2025-02-18T04:52:41.302Z|150.3445881|1.0471766|0.103|0.103|Gaia3|23.67|0.2|i
GCT0135|CCD|W84|2025-02-18T04:54:42.741Z|150.3446177|1.0472108|0.116|0.116|Gaia3|23.73|0.2|i
GCT0135|CCD|W84|2025-02-24T05:23:36.778Z|150.2347352|1.0808166|0.136|0.136|Gaia3|23.35|0.2|r
GCT0135|CCD|W84|2025-02-24T05:25:18.580Z|150.2347045|1.0808260|0.119|0.119|Gaia3|23.17|0.2|r
GCT0135|CCD|W84|2025-02-24T05:29:10.159Z|150.2346309|1.0808622|0.135|0.135|Gaia3|23.41|0.2|i
GCT0135|CCD|W84|2025-03-05T03:57:47.313Z|150.0752882|1.1342882|0.077|0.077|Gaia3|23.53|0.2|r
GCT0135|CCD|W84|2025-03-05T03:59:28.453Z|150.0753067|1.1343071|0.077|0.077|Gaia3|23.41|0.2|r
GCT0135|CCD|W84|2026-04-15T01:14:37.769Z|150.3199283|0.6317705|0.079|0.079|Gaia3|23.32|0.2|r
GCT0135|CCD|W84|2026-04-18T00:28:33.843Z|150.2942407|0.6478702|0.116|0.116|Gaia3|23.80|0.2|r
# version=2017
trkSub|mode|stn|obsTime|ra|dec|rmsRA|rmsDec|astCat|mag|rmsMag|band
GCT0140|CCD|W84|2013-04-20T06:18:19.672Z|203.5916689|0.7038033|0.059|0.059|Gaia3|22.75|0.2|z
GCT0140|CCD|W84|2013-06-08T00:56:29.082Z|202.6433368|0.8941204|0.060|0.060|Gaia3|22.69|0.2|r
GCT0140|CCD|W84|2015-04-11T07:44:49.578Z|207.5408264|-1.5992602|0.083|0.083|Gaia3|22.57|0.2|z
GCT0140|CCD|W84|2016-04-09T05:22:55.396Z|209.4474525|-2.7264552|0.113|0.113|Gaia3|22.78|0.2|r
GCT0140|CCD|W84|2017-03-05T07:55:08.069Z|212.0106098|-4.1299319|0.056|0.056|Gaia3|22.80|0.2|r
GCT0140|CCD|W84|2017-03-06T07:38:46.543Z|211.9968613|-4.1226248|0.053|0.053|Gaia3|23.02|0.2|g
GCT0140|CCD|W84|2017-04-01T08:19:03.640Z|211.5156596|-3.9101723|0.059|0.059|Gaia3|22.46|0.2|r
GCT0140|CCD|W84|2017-04-22T07:28:57.776Z|211.0240847|-3.7383682|0.050|0.050|Gaia3|22.49|0.2|z
GCT0140|CCD|W84|2019-02-27T08:53:36.849Z|215.8395886|-6.3625401|0.054|0.054|Gaia3|22.80|0.2|i
GCT0140|CCD|W84|2021-03-27T07:35:24.105Z|219.2234567|-8.3483961|0.066|0.066|Gaia3|22.64|0.2|i
GCT0140|CCD|W84|2021-04-24T02:57:52.581Z|218.6014865|-8.1461423|0.182|0.182|Gaia3|22.50|0.2|i
GCT0140|CCD|W84|2022-04-24T08:34:57.994Z|220.5280294|-9.2313847|0.061|0.061|Gaia3|22.64|0.2|r
GCT0140|CCD|W84|2022-05-03T08:21:34.566Z|220.3058036|-9.1708920|0.128|0.128|Gaia3|22.30|0.2|i
GCT0140|CCD|W84|2023-05-01T02:14:50.732Z|222.3034345|-10.2622570|0.136|0.136|Gaia3|22.71|0.2|z
GCT0140|CCD|W84|2023-07-31T01:08:41.164Z|220.8965589|-10.1146278|0.116|0.116|Gaia3|22.73|0.2|z
GCT0140|CCD|W84|2024-03-31T08:48:57.284Z|224.9270806|-11.5138277|0.068|0.068|Gaia3|22.15|0.2|i
GCT0140|CCD|W84|2024-04-03T06:42:15.396Z|224.8705453|-11.4963523|0.055|0.055|Gaia3|22.90|0.2|r
GCT0140|CCD|W84|2024-04-06T06:09:50.401Z|224.8100017|-11.4781186|0.050|0.050|Gaia3|23.02|0.2|i
GCT0140|CCD|W84|2024-04-09T07:11:40.553Z|224.7455829|-11.4590702|0.091|0.091|Gaia3|23.04|0.2|r
GCT0140|CCD|W84|2024-04-18T05:53:54.182Z|224.5435068|-11.4019736|0.080|0.080|Gaia3|22.75|0.2|r
GCT0140|CCD|W84|2024-04-19T06:08:44.637Z|224.5197224|-11.3954615|0.064|0.064|Gaia3|22.58|0.2|i
GCT0140|CCD|W84|2024-05-03T06:13:31.300Z|224.1767267|-11.3065418|0.068|0.068|Gaia3|22.54|0.2|i
GCT0140|CCD|W84|2024-05-06T05:37:27.753Z|224.1020983|-11.2884022|0.111|0.111|Gaia3|22.63|0.2|r
GCT0140|CCD|W84|2024-05-12T05:28:01.813Z|223.9517421|-11.2530619|0.136|0.136|Gaia3|22.85|0.2|r
GCT0140|CCD|W84|2024-05-19T03:19:28.854Z|223.7810397|-11.2152311|0.116|0.116|Gaia3|22.67|0.2|i
GCT0140|CCD|W84|2024-05-19T03:28:35.648Z|223.7809131|-11.2152335|0.125|0.125|Gaia3|22.79|0.2|z
GCT0140|CCD|W84|2024-05-28T04:38:06.380Z|223.5660411|-11.1715995|0.062|0.062|Gaia3|22.39|0.2|z
GCT0140|CCD|W84|2024-06-02T02:54:07.033Z|223.4552645|-11.1511734|0.112|0.112|Gaia3|22.66|0.2|g
GCT0140|CCD|W84|2024-06-02T03:03:59.254Z|223.4550867|-11.1511369|0.057|0.057|Gaia3|22.74|0.2|i
GCT0140|CCD|W84|2024-06-08T02:44:31.480Z|223.3281884|-11.1299328|0.073|0.073|Gaia3|22.48|0.2|r
GCT0140|CCD|W84|2024-06-29T02:52:56.871Z|222.9720841|-11.0922521|0.081|0.081|Gaia3|22.87|0.2|r
# version=2017
trkSub|mode|stn|obsTime|ra|dec|rmsRA|rmsDec|astCat|mag|rmsMag|band
GCT0143|CCD|W84|2021-02-25T09:26:03.253Z|221.0799647|1.4053597|0.089|0.089|Gaia3|23.60|0.2|i
GCT0143|CCD|W84|2021-03-22T05:50:29.961Z|220.8294388|1.6886742|0.099|0.099|Gaia3|23.41|0.2|r
GCT0143|CCD|W84|2021-03-25T08:35:28.288Z|220.7830761|1.7248726|0.060|0.060|Gaia3|23.58|0.2|i
GCT0143|CCD|W84|2021-04-15T04:43:47.091Z|220.4118782|1.9569316|0.050|0.050|Gaia3|23.36|0.2|r
GCT0143|CCD|W84|2021-04-18T04:49:51.230Z|220.3518357|1.9878100|0.133|0.133|Gaia3|23.45|0.2|r
GCT0143|CCD|W84|2021-05-03T04:24:36.515Z|220.0411105|2.1267992|0.130|0.130|Gaia3|22.95|0.2|r
GCT0143|CCD|W84|2021-05-12T04:14:21.958Z|219.8530430|2.1956969|0.136|0.136|Gaia3|23.20|0.2|r
GCT0143|CCD|W84|2021-05-15T03:53:54.705Z|219.7916210|2.2157957|0.106|0.106|Gaia3|23.66|0.2|r
GCT0143|CCD|W84|2021-05-18T02:26:38.670Z|219.7320446|2.2341701|0.119|0.119|Gaia3|23.32|0.2|r
# version=2017
trkSub|mode|stn|obsTime|ra|dec|rmsRA|rmsDec|astCat|mag|rmsMag|band
GCT0171|CCD|W84|2021-04-09T04:06:33.244Z|213.5196437|2.1120804|0.133|0.133|Gaia3|22.72|0.2|g
GCT0171|CCD|W84|2021-04-15T04:15:33.378Z|213.4008785|2.1656747|0.120|0.120|Gaia3|23.44|0.2|g
GCT0171|CCD|W84|2021-04-18T04:15:44.876Z|213.3403470|2.1912345|0.097|0.097|Gaia3|22.81|0.2|g
GCT0171|CCD|W84|2021-05-03T03:34:49.026Z|213.0347843|2.3029384|0.248|0.248|Gaia3|23.27|0.2|r
GCT0171|CCD|W84|2025-03-05T07:47:15.322Z|221.5235382|-0.1992368|0.076|0.076|Gaia3|23.05|0.2|g
GCT0171|CCD|W84|2025-04-01T07:16:14.101Z|221.1815375|0.0550159|0.073|0.073|Gaia3|23.73|0.2|i
GCT0171|CCD|W84|2025-04-04T08:19:19.384Z|221.1292345|0.0833656|0.087|0.087|Gaia3|23.43|0.2|r
GCT0171|CCD|W84|2025-04-18T07:22:06.779Z|220.8662640|0.2069338|0.089|0.089|Gaia3|23.75|0.2|i
GCT0171|CCD|W84|2025-04-18T07:48:27.005Z|220.8658276|0.2070416|0.098|0.098|Gaia3|22.82|0.2|r
# version=2017
trkSub|mode|stn|obsTime|ra|dec|rmsRA|rmsDec|astCat|mag|rmsMag|band
GCT0173|CCD|W84|2018-05-06T02:12:48.444Z|156.3435256|-9.8523321|0.097|0.097|Gaia3|22.63|0.2|g
GCT0173|CCD|W84|2025-04-01T01:50:38.046Z|149.4178440|0.8206130|0.057|0.057|Gaia3|23.45|0.2|i
GCT0173|CCD|W84|2025-04-17T02:03:18.711Z|149.0750284|1.0802677|0.070|0.070|Gaia3|22.86|0.2|r
GCT0173|CCD|W84|2025-04-19T01:24:38.330Z|149.0402962|1.1106508|0.093|0.093|Gaia3|22.21|0.2|g
GCT0173|CCD|W84|2025-04-22T01:15:25.735Z|148.9908408|1.1556995|0.077|0.077|Gaia3|23.12|0.2|r
GCT0173|CCD|W84|2025-04-25T02:00:18.574Z|148.9448732|1.2001216|0.126|0.126|Gaia3|23.06|0.2|r
GCT0173|CCD|W84|2025-04-28T00:23:21.189Z|148.9046205|1.2420388|0.171|0.171|Gaia3|22.27|0.2|g
GCT0173|CCD|W84|2025-04-28T00:32:40.221Z|148.9044990|1.2421507|0.123|0.123|Gaia3|23.65|0.2|i
GCT0173|CCD|W84|2025-05-04T00:53:05.731Z|148.8346933|1.3240945|0.080|0.080|Gaia3|23.09|0.2|r
GCT0173|CCD|W84|2025-05-06T00:52:48.890Z|148.8152966|1.3501203|0.084|0.084|Gaia3|23.34|0.2|i
GCT0173|CCD|W84|2025-05-16T00:51:14.516Z|148.7474934|1.4702025|0.090|0.090|Gaia3|22.96|0.2|r
GCT0173|CCD|W84|2025-05-25T00:29:19.266Z|148.7278301|1.5630355|0.140|0.140|Gaia3|23.11|0.2|g
GCT0173|CCD|W84|2025-05-31T00:01:53.596Z|148.7359628|1.6164742|0.077|0.077|Gaia3|23.15|0.2|r
GCT0173|CCD|W84|2025-06-02T23:26:07.372Z|148.7462595|1.6404505|0.074|0.074|Gaia3|22.91|0.2|i
GCT0173|CCD|W84|2025-11-27T07:58:22.069Z|151.4274330|1.2205402|0.105|0.105|Gaia3|22.87|0.2|g
GCT0173|CCD|W84|2025-12-30T05:22:20.946Z|150.9495505|1.3507373|0.119|0.119|Gaia3|22.72|0.2|r
GCT0173|CCD|W84|2026-01-05T05:25:46.226Z|150.8087190|1.3997432|0.102|0.102|Gaia3|23.39|0.2|i
GCT0173|CCD|W84|2026-01-05T05:27:43.930Z|150.8087296|1.3997655|0.109|0.109|Gaia3|23.27|0.2|i
GCT0173|CCD|W84|2026-01-14T06:24:37.908Z|150.5708307|1.4879925|0.050|0.050|Gaia3|22.80|0.2|r
GCT0173|CCD|W84|2026-01-14T06:26:17.112Z|150.5707853|1.4880008|0.050|0.050|Gaia3|22.90|0.2|r
GCT0173|CCD|W84|2026-02-17T04:14:19.738Z|149.4991293|1.9499977|0.090|0.090|Gaia3|22.80|0.2|r
GCT0173|CCD|W84|2026-02-23T04:09:16.965Z|149.2985914|2.0476240|0.074|0.074|Gaia3|21.88|0.2|g
GCT0173|CCD|W84|2026-02-27T03:21:10.100Z|149.1670904|2.1136951|0.073|0.073|Gaia3|22.77|0.2|i
GCT0173|CCD|W84|2026-03-07T03:02:59.185Z|148.9078145|2.2493865|0.103|0.103|Gaia3|22.75|0.2|r
GCT0173|CCD|W84|2026-03-09T05:00:26.823Z|148.8418828|2.2851872|0.121|0.121|Gaia3|23.05|0.2|r
GCT0173|CCD|W84|2026-03-10T02:27:58.811Z|148.8138475|2.3005440|0.069|0.069|Gaia3|23.10|0.2|i
GCT0173|CCD|W84|2026-03-11T05:23:32.814Z|148.7788227|2.3198822|0.114|0.114|Gaia3|23.24|0.2|r
GCT0173|CCD|W84|2026-03-12T05:15:11.385Z|148.7480296|2.3369774|0.078|0.078|Gaia3|22.71|0.2|i
GCT0173|CCD|W84|2026-03-19T01:58:05.137Z|148.5421623|2.4552713|0.086|0.086|Gaia3|21.87|0.2|g
GCT0173|CCD|W84|2026-03-19T02:03:15.623Z|148.5420791|2.4553526|0.050|0.050|Gaia3|22.66|0.2|r
GCT0173|CCD|W84|2026-03-22T03:01:26.952Z|148.4550186|2.5075698|0.110|0.110|Gaia3|23.31|0.2|i
GCT0173|CCD|W84|2026-03-28T02:02:41.710Z|148.2926611|2.6088096|0.101|0.101|Gaia3|22.64|0.2|i
GCT0173|CCD|W84|2026-04-06T01:21:09.378Z|148.0724250|2.7572136|0.107|0.107|Gaia3|23.50|0.2|i
GCT0173|CCD|W84|2026-04-08T01:35:03.136Z|148.0273448|2.7895545|0.124|0.124|Gaia3|23.27|0.2|i
GCT0173|CCD|W84|2025-12-18T08:08:50.474Z|151.1825153|1.2767316|0.095|0.095|Gaia3|21.98|0.2|g
GCT0173|CCD|W84|2025-12-21T08:25:39.205Z|151.1296605|1.2925008|0.115|0.115|Gaia3|22.78|0.2|r
GCT0173|CCD|W84|2025-12-27T06:55:57.873Z|151.0130174|1.3295659|0.133|0.133|Gaia3|23.15|0.2|g
GCT0173|CCD|W84|2025-12-27T07:01:13.109Z|151.0128815|1.3295355|0.080|0.080|Gaia3|22.95|0.2|r
# version=2017
trkSub|mode|stn|obsTime|ra|dec|rmsRA|rmsDec|astCat|mag|rmsMag|band
GCT0193|CCD|W84|2018-01-23T05:17:12.642Z|137.8852535|17.3318167|0.075|0.075|Gaia3|23.02|0.2|i
GCT0193|CCD|W84|2018-01-23T07:20:43.717Z|137.8836000|17.3322991|0.059|0.059|Gaia3|22.75|0.2|i
GCT0193|CCD|W84|2018-01-25T05:53:50.794Z|137.8467282|17.3432059|0.094|0.094|Gaia3|22.89|0.2|i
GCT0193|CCD|W84|2018-01-26T05:41:12.498Z|137.8277548|17.3487316|0.097|0.097|Gaia3|22.60|0.2|i
GCT0193|CCD|W84|2018-01-27T06:00:18.088Z|137.8082722|17.3544542|0.081|0.081|Gaia3|22.76|0.2|i
GCT0193|CCD|W84|2018-02-15T05:17:47.879Z|137.4406600|17.4605425|0.339|0.339|Gaia3|22.22|0.2|g
GCT0193|CCD|W84|2018-03-06T01:55:16.724Z|137.1031044|17.5543524|0.079|0.079|Gaia3|22.96|0.2|z
GCT0193|CCD|W84|2018-03-18T01:24:58.457Z|136.9236932|17.6023371|0.050|0.050|Gaia3|22.18|0.2|r
# version=2017
trkSub|mode|stn|obsTime|ra|dec|rmsRA|rmsDec|astCat|mag|rmsMag|band
GCT0194|CCD|W84|2018-07-25T05:33:54.357Z|342.4237771|-2.2733998|0.089|0.089|Gaia3|23.00|0.2|z
GCT0194|CCD|W84|2018-08-09T05:22:38.100Z|342.1867879|-2.3716158|0.077|0.077|Gaia3|22.80|0.2|r
GCT0194|CCD|W84|2018-08-12T03:50:49.536Z|342.1349883|-2.3939756|0.084|0.084|Gaia3|23.18|0.2|g
GCT0194|CCD|W84|2018-08-30T03:17:37.178Z|341.7949795|-2.5474896|0.074|0.074|Gaia3|22.93|0.2|z
GCT0194|CCD|W84|2018-09-14T03:21:01.181Z|341.5021871|-2.6891176|0.060|0.060|Gaia3|22.61|0.2|r
GCT0194|CCD|W84|2018-10-06T23:54:53.084Z|341.1007562|-2.9034016|0.071|0.071|Gaia3|23.51|0.2|z
# version=2017
trkSub|mode|stn|obsTime|ra|dec|rmsRA|rmsDec|astCat|mag|rmsMag|band
GCT0198|CCD|W84|2013-01-06T05:37:26.681Z|122.1152088|0.3547940|0.082|0.082|Gaia3|22.71|0.2|r
GCT0198|CCD|W84|2013-01-06T05:52:36.501Z|122.1149965|0.3548198|0.075|0.075|Gaia3|22.58|0.2|r
GCT0198|CCD|W84|2013-01-06T06:07:35.837Z|122.1147899|0.3548650|0.055|0.055|Gaia3|22.49|0.2|r
GCT0198|CCD|W84|2013-01-06T06:22:32.318Z|122.1145764|0.3548375|0.121|0.121|Gaia3|22.72|0.2|r
GCT0198|CCD|W84|2018-02-14T04:50:27.287Z|128.7600993|1.2713618|0.083|0.083|Gaia3|22.50|0.2|r
GCT0198|CCD|W84|2018-11-10T06:29:37.141Z|131.4568362|1.2515158|0.108|0.108|Gaia3|22.81|0.2|r
GCT0198|CCD|W84|2018-11-14T07:27:44.359Z|131.4542069|1.2310201|0.088|0.088|Gaia3|21.87|0.2|g
GCT0198|CCD|W84|2020-02-28T00:46:56.087Z|131.3489340|1.6399704|0.051|0.051|Gaia3|22.74|0.2|r
GCT0198|CCD|W84|2020-03-04T00:53:03.421Z|131.2714573|1.6840988|0.258|0.258|Gaia3|22.78|0.2|r
GCT0198|CCD|W84|2020-03-04T03:30:54.902Z|131.2698625|1.6850788|0.065|0.065|Gaia3|23.39|0.2|i
GCT0198|CCD|W84|2020-03-15T00:44:35.948Z|131.1226151|1.7832559|0.050|0.050|Gaia3|22.89|0.2|r
GCT0198|CCD|W84|2020-11-24T07:08:36.993Z|134.1429023|1.4389788|0.095|0.095|Gaia3|23.12|0.2|r
GCT0198|CCD|W84|2021-01-25T07:50:05.581Z|133.3224598|1.5198643|0.078|0.078|Gaia3|22.78|0.2|r
GCT0198|CCD|W84|2021-02-01T07:31:40.542Z|133.1912037|1.5632377|0.097|0.097|Gaia3|22.28|0.2|r
GCT0198|CCD|W84|2021-02-01T08:44:40.778Z|133.1901707|1.5635586|0.140|0.140|Gaia3|22.28|0.2|r
GCT0198|CCD|W84|2021-11-10T08:17:39.523Z|135.4929690|1.6207024|0.080|0.080|Gaia3|23.16|0.2|r
GCT0198|CCD|W84|2021-11-16T08:08:17.310Z|135.4949428|1.5927286|0.077|0.077|Gaia3|22.87|0.2|r
GCT0198|CCD|W84|2021-12-07T08:13:51.500Z|135.3983617|1.5314936|0.060|0.060|Gaia3|22.91|0.2|r
GCT0198|CCD|W84|2021-12-16T06:48:56.167Z|135.3114148|1.5248271|0.078|0.078|Gaia3|23.03|0.2|r
GCT0198|CCD|W84|2022-01-22T06:46:08.071Z|134.7417569|1.6257631|0.125|0.125|Gaia3|22.67|0.2|r
GCT0198|CCD|W84|2022-04-24T00:16:40.744Z|133.6015017|2.3543119|0.071|0.071|Gaia3|23.34|0.2|r
GCT0198|CCD|W84|2022-05-12T00:20:21.887Z|133.6685732|2.4630674|0.099|0.099|Gaia3|22.70|0.2|r
GCT0198|CCD|W84|2022-05-23T23:56:55.064Z|133.7766323|2.5145526|0.082|0.082|Gaia3|22.97|0.2|r
GCT0198|CCD|W84|2022-11-19T07:36:30.433Z|136.8042749|1.7012631|0.074|0.074|Gaia3|22.51|0.2|r
GCT0198|CCD|W84|2022-12-19T07:17:58.881Z|136.6068904|1.6466445|0.059|0.059|Gaia3|22.89|0.2|r
GCT0198|CCD|W84|2023-01-04T06:23:36.471Z|136.3906949|1.6724766|0.128|0.128|Gaia3|22.78|0.2|r
GCT0198|CCD|W84|2023-03-10T03:00:27.519Z|135.2718708|2.0979057|0.081|0.081|Gaia3|22.54|0.2|r
GCT0198|CCD|W84|2023-03-22T02:47:28.448Z|135.1187103|2.2037829|0.068|0.068|Gaia3|23.06|0.2|r
GCT0198|CCD|W84|2023-03-28T02:10:51.932Z|135.0574273|2.2558696|0.125|0.125|Gaia3|23.11|0.2|r
GCT0198|CCD|W84|2023-04-09T01:53:54.464Z|134.9683939|2.3562269|0.096|0.096|Gaia3|23.02|0.2|r
GCT0198|CCD|W84|2023-04-18T01:32:47.836Z|134.9335517|2.4258154|0.088|0.088|Gaia3|22.94|0.2|r
GCT0198|CCD|W84|2023-05-10T00:39:23.619Z|134.9703386|2.5659017|0.126|0.126|Gaia3|23.10|0.2|r
GCT0198|CCD|W84|2024-02-20T00:56:27.360Z|136.8930387|2.0594970|0.093|0.093|Gaia3|22.65|0.2|r
GCT0198|CCD|W84|2024-02-20T03:04:01.149Z|136.8915403|2.0601707|0.083|0.083|Gaia3|23.04|0.2|r
# version=2017
trkSub|mode|stn|obsTime|ra|dec|rmsRA|rmsDec|astCat|mag|rmsMag|band
GCT0206|CCD|W84|2022-12-22T07:24:17.939Z|160.8312787|-6.6881324|0.103|0.103|Gaia3|23.68|0.2|r
GCT0206|CCD|W84|2022-12-28T07:14:08.140Z|160.7987732|-6.7004115|0.095|0.095|Gaia3|23.58|0.2|r
GCT0206|CCD|W84|2023-01-03T07:18:46.981Z|160.7549557|-6.7068678|0.098|0.098|Gaia3|23.78|0.2|r
GCT0206|CCD|W84|2023-01-21T07:38:43.884Z|160.5619396|-6.6900064|0.066|0.066|Gaia3|23.54|0.2|r
GCT0206|CCD|W84|2023-02-02T07:22:12.719Z|160.3914038|-6.6494628|0.110|0.110|Gaia3|23.63|0.2|z
GCT0206|CCD|W84|2023-02-23T03:31:29.969Z|160.0467936|-6.5295800|0.122|0.122|Gaia3|23.87|0.2|r
GCT0206|CCD|W84|2025-04-01T02:19:34.205Z|161.4841895|-6.3835213|0.092|0.092|Gaia3|23.93|0.2|i
GCT0206|CCD|W84|2025-04-01T02:34:32.708Z|161.4840316|-6.3834388|0.079|0.079|Gaia3|23.54|0.2|r
GCT0206|CCD|W84|2025-04-19T02:04:49.370Z|161.2594581|-6.2204511|0.081|0.081|Gaia3|23.92|0.2|i
GCT0206|CCD|W84|2026-03-13T04:32:46.302Z|162.8193877|-6.6379607|0.098|0.098|Gaia3|23.93|0.2|i
GCT0206|CCD|W84|2026-03-19T02:32:28.436Z|162.7204342|-6.5866054|0.090|0.090|Gaia3|23.37|0.2|r
GCT0206|CCD|W84|2026-03-25T03:00:30.044Z|162.6233688|-6.5327710|0.095|0.095|Gaia3|23.58|0.2|r
# version=2017
trkSub|mode|stn|obsTime|ra|dec|rmsRA|rmsDec|astCat|mag|rmsMag|band
GCT0212|CCD|W84|2020-02-11T09:08:27.602Z|225.2380837|-0.3025232|0.086|0.086|Gaia3|23.18|0.2|z
GCT0212|CCD|W84|2020-03-09T08:33:47.039Z|225.1585066|-0.1052755|0.094|0.094|Gaia3|23.16|0.2|i
GCT0212|CCD|W84|2021-03-25T08:41:34.613Z|226.6671030|-0.8072729|0.055|0.055|Gaia3|23.54|0.2|i
GCT0212|CCD|W84|2021-04-12T07:56:49.280Z|226.3749899|-0.6632099|0.054|0.054|Gaia3|23.30|0.2|i
GCT0212|CCD|W84|2024-04-03T07:02:33.622Z|231.5092315|-3.1852789|0.059|0.059|Gaia3|23.16|0.2|r
GCT0212|CCD|W84|2024-04-19T06:20:22.403Z|231.2362566|-3.0731075|0.107|0.107|Gaia3|23.36|0.2|i
GCT0212|CCD|W84|2025-05-06T05:18:11.139Z|232.5391654|-3.7755423|0.079|0.079|Gaia3|23.23|0.2|r
GCT0212|CCD|W84|2025-06-03T04:09:00.129Z|231.9576245|-3.6783056|0.060|0.060|Gaia3|23.31|0.2|i
GCT0212|CCD|W84|2025-06-21T04:02:41.075Z|231.6310860|-3.6727137|0.119|0.119|Gaia3|23.06|0.2|i
GCT0212|CCD|W84|2025-07-18T02:29:57.394Z|231.3069009|-3.7563920|0.108|0.108|Gaia3|23.34|0.2|r
# version=2017
trkSub|mode|stn|obsTime|ra|dec|rmsRA|rmsDec|astCat|mag|rmsMag|band
GCT0228|CCD|W84|2014-04-28T09:42:31.512Z|232.0610314|-22.9811413|0.104|0.104|Gaia3|22.16|0.2|V
GCT0228|CCD|W84|2014-04-28T09:51:42.325Z|232.0609290|-22.9811034|0.103|0.103|Gaia3|22.05|0.2|V
GCT0228|CCD|W84|2014-04-29T09:21:06.201Z|232.0402802|-22.9774704|0.060|0.060|Gaia3|21.99|0.2|V
GCT0228|CCD|W84|2014-04-29T09:30:17.637Z|232.0401058|-22.9774385|0.063|0.063|Gaia3|22.12|0.2|V
GCT0228|CCD|W84|2014-05-02T10:05:58.822Z|231.9754575|-22.9657198|0.094|0.094|Gaia3|21.98|0.2|V
GCT0228|CCD|W84|2015-02-24T06:06:06.433Z|234.2345257|-23.5756271|0.052|0.052|Gaia3|22.54|0.2|V
GCT0228|CCD|W84|2015-05-20T04:22:25.757Z|233.0005154|-23.4457357|0.050|0.050|Gaia3|22.05|0.2|V
GCT0228|CCD|W84|2015-05-21T04:34:24.905Z|232.9780948|-23.4412229|0.050|0.050|Gaia3|21.91|0.2|V
GCT0228|CCD|W84|2015-05-22T06:13:46.658Z|232.9543558|-23.4363982|0.050|0.050|Gaia3|22.09|0.2|V
GCT0228|CCD|W84|2015-05-23T04:08:17.117Z|232.9341766|-23.4322537|0.050|0.050|Gaia3|22.04|0.2|V
GCT0228|CCD|W84|2015-05-24T04:07:04.945Z|232.9121150|-23.4277038|0.050|0.050|Gaia3|22.18|0.2|V
GCT0228|CCD|W84|2016-05-01T04:29:12.907Z|234.8282860|-24.0605203|0.050|0.050|Gaia3|22.18|0.2|V
GCT0228|CCD|W84|2016-05-03T08:33:52.546Z|234.7815961|-24.0530282|0.050|0.050|Gaia3|22.04|0.2|V
GCT0228|CCD|W84|2017-04-06T04:36:02.733Z|236.7397312|-24.6421207|0.089|0.089|Gaia3|22.54|0.2|z
GCT0228|CCD|W84|2017-08-17T00:10:08.099Z|234.6898820|-24.2152369|0.104|0.104|Gaia3|22.53|0.2|i
# version=2017
trkSub|mode|stn|obsTime|ra|dec|rmsRA|rmsDec|astCat|mag|rmsMag|band
GCT0235|CCD|W84|2016-05-01T05:13:06.629Z|211.8470710|-12.8075870|0.068|0.068|Gaia3|23.36|0.2|V
GCT0235|CCD|W84|2019-04-02T09:31:20.946Z|215.8181103|-14.1218564|0.150|0.150|Gaia2|23.22|0.2|r
GCT0235|CCD|W84|2019-04-03T07:48:07.077Z|215.8031292|-14.1168704|0.150|0.150|Gaia2|23.49|0.2|r
GCT0235|CCD|W84|2019-04-03T08:14:28.003Z|215.8027966|-14.1167616|0.150|0.150|Gaia2|23.40|0.2|r
GCT0235|CCD|W84|2019-05-06T04:51:33.134Z|215.2189942|-13.9215150|0.150|0.150|Gaia2|23.24|0.2|r
GCT0235|CCD|W84|2019-05-08T04:22:00.955Z|215.1832824|-13.9096224|0.150|0.150|Gaia2|22.57|0.2|r
GCT0235|CCD|W84|2019-05-08T04:39:23.953Z|215.1830439|-13.9094973|0.150|0.150|Gaia2|23.56|0.2|r
GCT0235|CCD|W84|2021-03-23T05:15:31.916Z|218.2793701|-14.8948628|0.052|0.052|Gaia3|23.28|0.2|i
GCT0235|CCD|W84|2021-05-17T03:14:31.424Z|217.3321676|-14.5892378|0.081|0.081|Gaia3|23.55|0.2|V
GCT0235|CCD|W84|2023-04-20T06:32:46.210Z|220.1646911|-15.4575528|0.108|0.108|Gaia3|23.55|0.2|r
GCT0235|CCD|W84|2023-06-16T01:02:56.634Z|219.2008097|-15.1574746|0.073|0.073|Gaia3|23.13|0.2|r


==> anc/digests_v3.txt <==
# digests_v3.txt -- SHA-256 digests of the withheld astrometry of the undesignated objects of the catalogue (version 3).
# One line per object: identifier, SHA-256 of one nonce line followed by its canonical ADES PSV file.
# Canonical file: "# version=2017", the column line, one line per position; lines right-stripped, LF line ends, one final LF.
# Nonce line: "# nonce=" and 64 hexadecimal digits, LF. The nonce of an object is private; it is sent with the file and published with the positions.
# Check a file received on request with:  (printf '# nonce=%s\n' NONCE; cat GCTnnnn.psv) | shasum -a 256
GCT0001 6b640e624ec0e3dfa6a20bc38b7f59670acbe659a93738dd495fd1b57e11f597
GCT0002 a6a9f9162635a52664bd161541ccee5d33513cc82941523a27846571825c73fa
GCT0003 d0ae80d91f7cc7823ef54ba4e9483ca9ae3b8b4ce4fdd62599a24c5695314de3
GCT0004 0c0f8b44941ec81f61c69c3fb915d7e11f9ee9a68548b1c2493ed0973b8ddbb0
GCT0005 19de77ca581e0019090e15fdafbf41cf044062589d2e2181252737c91e1573f7
GCT0006 e68b066a96cf5b9f17d9f15b93b9fb3dcd72aa9f454a5fa48be7b593da65d8b0
GCT0007 d93601b590214bb50b929843a24da87fa93c9adaed8084f860e072a9ab92b58f
GCT0008 700344e44db78767e6a4db8e8643457c1fcd0782c53167851e678087a5165d5d
GCT0009 a26f2b27c5b99c1e1136e694283954a352f124759d12a999e1c02bc6fd5d407b
GCT0010 78ced743e9c0dfa5a46384195c9a0b456ed966defdf0eb1885962d9dda9ce4a3
GCT0011 65ebfe4d5cfc3cb67c61f2541702b056ace766ef225c62d3e409004c7f783fe0
GCT0013 ee0fae7d622af444cbeb1384ca75d187065cf01cdb160a2784ff0db76c3ba2e3
GCT0014 dfdb8740882d46ee94fbedaf5b99b9781467cf4e2b66bd13698f001c1170987c
GCT0015 73a5b642102940a1556a11ddbef10e2b2d7a88ffea7218a38402197df47821c9
GCT0016 031401086596270245808d6dbd4bd03f7f4b1f0b5015f1df61fcdff5bbb19414
GCT0017 19388c0388a0312efc457be486d87f9cfe6c3e5e651cc8f01403011cf07afca0
GCT0018 6ef5f30904fabb810c1aaff9f846846ff6a5ff5587c8021b2b9fd801509be06a
GCT0019 f357b22949ab168a1aab369ca4c328de1fd7120bda690b2ae2336c26e39cf8de
GCT0020 a7cdef2ea58c0f9427d543b9cc751abc67b1fc64e7f0047ab510724ac2ca7f41
GCT0021 71223e56b9a28781a0c5be5cd624a820e6347afff103d0f80884f6abe399da94
GCT0022 5801265e6e6c20b1447487ac9c1a06a8c6ae8e3921d9d7292d1985cb65820be9
GCT0023 e85ecf450fd32ecce249f9c491d8ce35e964b9f325ab6a5b28a76611c3f11d0d
GCT0024 d602acf3f99230d4836246842556428c860c7a3a882d755d730a8ae00e79b104
GCT0025 daf9f5c18f24f4314515ab9528d3963b0619523a88cc31c418df3c6b329f4b5b
GCT0026 b5e57aa6525efee6991448b5604741fbe80097f0ecf065fdea97b51784dd84d8
GCT0027 e3c85d3038f9ca1432b2956d25f939c97d094e4612ee523d852222a9ed83754f
GCT0028 7c99665e640076624b5cfd56f3f1aaeae4751166aa521437e3ad7400e5ee3beb
GCT0030 2913abdf78567fb90f54b721a92b17732570bb3698018373e3fa64caf518868b
GCT0032 3e11c135f7cc19cee4a1e4075d6e51fcc27bb70e8ee31fb5b1a1959cb44782ac
GCT0040 e217c26118bd46f9acc63d29a57487a91696703f09d29a71d70f4b41e04422e8
GCT0041 c5987ff3dc58f40124f60697fa26f0ac5e5d5eeb919e7f6c1fe7b3c49b5595fd
GCT0042 b56b31fd5e07f0d7f9c30878590a620ccfbb966399fecb2e695c8d465b96cefc
GCT0043 417ad8a0230a0604b2a322805d84fe3e3eb2bde272e750dba5a69e25455aa241
GCT0044 585a2c25a08b44ec2c036aaf488e76461b9fe1ff8ad3e176c20c8bdbb3129b71
GCT0045 de0b7781c638b76580ff67af59a9dd498029a5ebc805cdb7fa0ed6122ba5f644
GCT0047 2f00966db016842d3013dbfd147d6f02878249223cb30d020b8c6d73ab352932
GCT0048 1f376967f64bf2f851b1258c69bf0b75ca5b4206fecf0b6822be7d95d81c448b
GCT0049 ae12feb43adf97ac9c77a6f291469087849cd90022a4429b2f6a29486104945c
GCT0050 e3ed259a24807cbbc04955f94bdd178fb48bdbe0afc3cdb54dff1cadcfe62d25
GCT0051 0c76e754b6c02bcd78023eb933c381e9aff46823d84718444d22463da672f941
GCT0052 02c71bfe2ccf3c7d003d83548f853c85751ed7037836ee39d39d76aa033df71e
GCT0053 48dccd73b58d8c90e6956a40d502801b83d15ff32729a36837cafdc8ec4fe675
GCT0054 6633c5b74822918e4780c7c2e4e381d4341cc98fa3636bb8a98a7bf978347b9b
GCT0055 c9122cef035e4e763a4732620d645596a835e950d35d2743bf1b8034acf08924
GCT0056 a19e1ee4d1474c82411916d07e897a2ea020e786eb8b09c36143ee061aa1790a
GCT0057 c0b5299c1cf43a10199d6cf0f14a746332acce976775c69111ca3c9639e9e7bf
GCT0058 aab8d3c12e046799a794c5ac0fcafa29be63ad634612fa24a3b38cc8ba2f8941
GCT0059 4e2b4809c7c2a40dfdc8901f1b3e2fb74c999ec189c4f1303ae46b010782c812
GCT0060 2b7cf10bb8687d7dbd045c679636e6fe9860af17607ce5c6938acce39319a428
GCT0061 f13cd5fdbee1270cb7f0c56ef648cd6c0c6e98518282b84a51326ffedeab58b1
GCT0062 7b8573960b1f6ca6ac5c22fd0cb3a02ca5f8273abbb170a114b5dc1465317c43
GCT0063 ca168bc37e5ecfd69eedeb23d5831882984c7557438a8795aad35d9a735750e8
GCT0064 08121d09c6f998856b83273f2d7c9b17ec97dd08f55a8d87b284d07266bffb26
GCT0065 ba489516f954ad80451f3363417ed982085d168f4abc70e15b2400d3679d1dc5
GCT0066 161d7598a9c3ed117c0eccbd367a6e2299ff11ad6a5dbe1ad8de1caf1dce5356
GCT0067 2d54de4e9c9357de2c7291b246b5d53008522f05179ed78d2d0db415d62f603b
GCT0068 c9de6e9c5909472f9cf4a110184cd8504c3861d0517bf99992bb2dcd50f5f8fe
GCT0069 3fcd55a062830c400109b968f714a66b0053bfb19a0d8768f743146c2bccf334
GCT0070 fc4cedf5721affd28e8097c86b78022e1ad5baf48e75265047def626bb3c2653
GCT0072 da06658f9c3a8c2f28ccbe61ca7c69567818055757c9ecd6b22d1fc8f3ff1940
GCT0073 96e90eacbde138ec9f2f1c35606c3c29fda4616d39cca99b47d26a15dfc5c722
GCT0075 96a68788b1e44abf0e98d053e537e3301d88afbc1003c36a71defc660193b22f
GCT0076 34de09fb9743c63fa21ae89518804e9c964f1249eedfaeebd81fabaa8969ca6b
GCT0077 5cb88f6108c25ffe88c1f4a59ca1267918652f7b0392a2340d37938281698b07
GCT0078 7b6fed6ff100d30489b1aede2e9a222273196f832819da99a33088780c9825e9
GCT0079 2d0aff5bfb184eb0d5da2453287265de54d235679620462f9d1c07298e9625b2
GCT0080 ff69e3b87e17e56c131a42323bef135c76ebdc0d14cae1c1803f84a7d25fe31a
GCT0081 7bb93d07a446c044129caac3c36b01dfb558e919bd6df9594d86ec28c4254bd8
GCT0082 8ba375cef3579bd9014830ed0d103d4611a37cfe21a02a3181a826872dd33005
GCT0083 1e9d09c7a59208ebe2194241cb9eb481675cc2a2daaa2d36e4dfc6c91cc64374
GCT0084 15979f5a00940e1112ed971de15df6b9ae97ad1a429f6f555c0dec26df57ca42
GCT0085 3ccdb9526b637c8de1353c8eb382a82c164166dd8f8613baa036c675f4dbefff
GCT0086 a8d77b78bf9880819109ec3b93e2e3c2a1ab333b7495c04d0ef624a98ff76775
GCT0087 92151382d8bc8a447da402f0aabd6c0fbabf8585c1eca37fef00f31b470dc5cf
GCT0088 32421b5ca4922da4b7e883d41c14bf3616b5961f5108f54dff17668c4322b438
GCT0089 f286e6b0393568912e3175bf814ae23b20fa519e541121db275bc41e17fbb5b7
GCT0090 800b6d8e09e9177b34e5f6e6d6c71d41d596c298ec2026499169ff338e11ab57
GCT0092 4c6f47b6bbc8448dcc31cda51d78d3d70cf54af20c5269a7f4e70f3b4b96c8d1
GCT0094 8c1ac310a2d9f99b88ed407b6e5dc6b7ae5a6b81cb99b0786144bfc6a77a41b7
GCT0095 89c4a089f45a0cead1e16fe2647abcba805ad309a2f05f237c37e352f7155840
GCT0096 815cfa78123f7ccf4145e15de68c0a950e58b089eef708193b1c8a343645a7b9
GCT0097 8e0abc78844e42d0f137a82e68f758e4f05449a31a32e5dcea49caaf6edd9559
GCT0098 b6be5afc4f6275104f54736171452726f87aba7b333fec2029357055c1245e19
GCT0099 00d4e77be6676432123238b546bd9bae2204970d4069ffebefe14edf3d3e577c
GCT0100 0db2bb713008a65daae96cd8507c70a5c0906ca1c1203588da77dcaa88d557d4
GCT0101 76ef1f3807cec3026b6431c551b806e7bc72c30fbc0eeff44ca2074df24357dd
GCT0102 2fba3a8bb58348f166882bde6071fe4910d243179f9292a7b4858acb9467cf86
GCT0104 877c02b6a727659c14ac9f6d973e3d9319d36f5d39c8878a9eea172852c50b26
GCT0105 2be1071c91eff7770b282d5530a193ac1f90168e930b3462455953d88aa90616
GCT0106 3d24096dc37981a3f160f26ad130f5167221c1876ee490ee4feb077c34a55f25
GCT0107 7ab1db1539fd13753bbd47bed8182369186ed57f1909e5ac5dca2b7909739bbc
GCT0108 fe058532dc282ce3317399bc6a384cf7576fac5ee02612ad0361dc1d2792038a
GCT0109 49c57d44c38c31a9ce96b2a669fc3ea1b3c6d50072593d206c889f90238bfda8
GCT0110 063519d7db026ae423170aeaaebbe54e97ad34b9f960f0d8809a1e964a6450b3
GCT0111 ef18cf598d11f18ac256edc81acadc4d0e2cf708ba869c6c86b19415c2fbc900
GCT0112 f6bbbb9bdb2fb0f5420fcd276e0726cddf4a6eb99f05d6afa3e1e5bb8e31f7bc
GCT0113 ea728b6e061eb6dc98201607b4ddb483b5e6d89d849b1f97d1e7266d960c0195
GCT0114 da585ea7e28497ab62773acc749afd3b6e2011815f41359e51b3e0de9e614256
GCT0116 53d8d0b22a2ade4e1367d8ab15753b447beea3ece33397a6dc349795000032fd
GCT0117 862d9ebe6385ac2282c75857f84093da262d42f76d156f72cd56565a36bfff96
GCT0118 3f0a445850392d799b25d23848bd785a8e42d5c831b57c885c0e56d74cf09817
GCT0119 45e641f9dbaa1232b0a85a82b9f6bc4c65903ba94deb61c53d528609f364364a
GCT0121 0e9cb6c27a12c4f3807e016799772a547d034f15257656b3c0a3237af468cba5
GCT0122 74251cf2a812a8f921ba2370b5df0a52153a23d8455a1854b27810ab7660b4d1
GCT0123 20a0dc5f57be238f9bc4d8d814f325633804f3c8e71401a6bd53aabb2278864a
GCT0124 4eb68be36551a326cbe65f8c24791a4a80833a6a7b91996993fd00224d71bdb4
GCT0125 86e7f10b8b2575aeb96eff47cab4074bdf75a6d42c6f09345e705602428176a1
GCT0126 245d1e56fdd575b6ee78e9daf569e8566d5a98a5eafe05f796c5a76673be375e
GCT0127 277f9ae0ab4a1b31582af79e5031102f8739bb9c10ed1de48c3996fc7270e30b
GCT0128 d5c61e08b60144f66891f2fed35bfd92bf17133be853ed0e863cb78559571c21
GCT0129 dd64711399c698a22541d4f2bc9a322c697658c18f929862e005af7a68da08c1
GCT0130 d7e957fa3e2e43dd126f9e5086127dbdb8f4c48e462b2fe79c029f011773a6a1
GCT0131 4b671548bced840d7ba64658b5de53c301c9455d4b85946e7bac5088965599f9
GCT0132 14b29a5a3aeab4624e6801882ca3faf42c0c85a403f4bd074690a703a1f033b1
GCT0133 e39eeae4ddbb0e01b56fa6e62ac51ed3c9e543b658045ee717a3f402ef8199d9
GCT0134 3ae63d90b1393f3cfefb943a7c136c7fe3ce8360743d567e3cbb26b63117b66d
GCT0136 cd174f7122ecdd432e6cbbbb74f69f208c37b68297c90aed8375568663fe766b
GCT0137 384e484d3905ae50e277e37c53de835e8689a8989f5117a0d469d560b9f0d9c4
GCT0138 d848ba040fc967ecf7e2c143a38f7ffa501f48d75f844351040e4576765b89d4
GCT0139 558ec5254bd34d1de9fe09da04d64eea29f0bcc15772278ff473af0ac33b7687
GCT0141 31d7e35c10df0005b652e9bcb6d996d65e68630f640269b8ffb243f2dd831aa4
GCT0142 a7bf8d2ff9308991647e7a81941d31d60b828f0dbbdda1a372519222be89a413
GCT0144 79c117018a7350af91ac5f9e56f15172dad68746cad9e9f8a7ea416e2f252a4d
GCT0145 f47e2283d78320ca525a9dde3d2576088b2ca45bbf969d1d01a7e30904db329c
GCT0146 3e476a5eb1fd03f6806c52e25d56770e367d590b8752c95123d18aa2d1c3d7dd
GCT0147 8f2cba7d8ad6b51e49ec641668e5874a7c32db3a0ecb1f274aff22544e943409
GCT0148 cc320db271209d00ea58eb433e5b4403f6aeea19db96fa5d90dc417ce03ec606
GCT0149 06da36f68b4ae41560b561e652664be6282a45d5ebdc7f86b7adf098bb655dad
GCT0150 f57beaa7e12d1e35e68b11fd3d743139610d711d4de3656b50b021d7c65a2658
GCT0151 8f677b68f6207458aed1d4154aed8a52bbd6c1d3dd4b9d36f5b137246a970408
GCT0152 48ce34c34a371ffeacd0febd820737c8cc0b19ab1b62c3bc67b8e19358128afc
GCT0153 9e871b135ca716e447b7d74aa6d05d83ddd42b88cbc1a8cd65ae8828c23c76ef
GCT0154 f9d01b51344a175ddf28feb37ad8f4f23561c38b3187a95342113e19ffaff806
GCT0155 d5293917caf78eb15735863523272ab911b6ad401a8de386fb8ba75c250086c5
GCT0156 e0094e1b933057b80f793687f0dfc7d868022d66294514d3835d022d0a2901da
GCT0157 6eb7546546466106f4a2936ea2c50dad3988f1ff870b2c24f8fd192950b406e2
GCT0158 9cef7477e58aa52f75b723bfeae8f79fed3b747a1964d9dc2cdfc20ea86e5921
GCT0159 8cfa85d834c904486772310a8cb0bceb0eb226b17d2e2e072006132b5ea83fc2
GCT0160 696e946a2aecce2e9817b4046abc55ca8dddff4edae9b7567f694d7d5bdef8b0
GCT0161 670765c72e7415e17ff79be39a2bca3da6c2548d64808c96991e5e3631bd31cf
GCT0162 8aacbc3b6865c7ebcd46e85d8f56cd875aa8a38912b0676e8c63204b22b69077
GCT0163 cd37b85bd721a87f8934b7c9db611a2c919ec70908c85a735256cdbbbfbecf53
GCT0164 5241dd4e78dd427b582c84b11e4499e825f144815c72edc296282b24e3acb971
GCT0165 338e945a91ed1e4d1dd8dc83121df1a3d06854ada7fe7fe699af8657b44dedfa
GCT0166 53eb529584a73faac02d68b7d6fd6320cb0fd25a2c218c71dea3529f6f199dd4
GCT0167 5d30f5657863479bc1d2b24df71629a8b9f5e87c345f2886cb17bc009ebdc7ba
GCT0168 6ea8b15a8941506b41278fffc270b8d87e0e594ef5604e90467d493b20454b57
GCT0169 ca0cf8b95242401fe6cab27ceb2479927c7ff98bc5b371a12beb8c60645224d0
GCT0170 cb86e12fa9c2c557cae04e796c556164418af36e013d927ce5170dd385ee8100
GCT0172 5e2f81f24914aacd71430f491393c42bd4db6f76b7aba8ce7f62dfd5596d4ab5
GCT0174 105423d86acd0b22078a37a48f8e5306cc994ada6b8197400faa8846fcd6f42b
GCT0175 041a7ad2573dc28ae67d9257715315d65f49ee728203bad793487c84f3f52838
GCT0176 591a4d6dba64699fcde0ef1be80e77f5a27f8c76d2fbe6c36431a7c52e563420
GCT0177 92fbe41bbda823c41b2f8a67d8e2ecba3cfa69106f4829fdc7971cc8bee53c3b
GCT0178 d3f6127b19394bc2e264ee226bbc7e54e7f7df8b515c3738ae2ef6bcd317d4d9
GCT0179 3ad40522eaef67b066e19b824bf549b99856cd592084d6f5ec2c9fb6263d0801
GCT0180 daf99bd85290ef151a5d5436fc9a5c1445b4f1a306b8317585317b117ee90b48
GCT0181 ec3397eab98898018079b41a36c6967aca7c1318a5b50cbc9072653f35daeab3
GCT0182 8f53de7ac54477678a202169df640df6d3f1663011da0b4821d961d9b69dd26a
GCT0183 f2bf40b0015afea147047034a2980fb2ff9576ea81f3edb73200495c255b6a9a
GCT0184 1f8fdf4a27ee2ad77628f58eea2f4da41fe1380c4bc1ba6358d101456c67e76e
GCT0185 9e6dec5d19117104f9cd0385aa73e53f183ccd465de8363eca83bff7f76fdc09
GCT0186 36651c4b5a83cefa44d4217011eec3705ec52c33714102e4620495f8d6c33b8e
GCT0187 e37dd16d05704095eb0ce425de5623d6a681b11eba67714f9210ac045aae22b3
GCT0188 35e459fc926188dbe450f4207bf05bfa6e68469039ea37c3a57308f2980a087b
GCT0189 3267bfc250738ddfb757f2cd82841568ca2908841dd1e5ff5084e38053cbda8e
GCT0190 6c482c0bf4547dacbd4700dcde6547ec6ae47ce45ebe5a7ef445c209fa4d1868
GCT0191 ada5beccf986661a836a66ffab03082721ad56c559ebd5e9510006f106856277
GCT0192 a41193a2c722c5a98d3d697dc49041300a5cd65519b366cac4e5d1b740917003
GCT0195 a3da039bd4d47a9f45db1e7a3cd1c2d4ec66d0511063593c4170bc4e6d786ba8
GCT0196 03538516c9c41caf7464a82d10d25d154a6df79f6e9257c9046659fd4e1f31d8
GCT0197 1e803fda8127dae6bf645cd64e3cb57b2f55468eb95b191d6cbf63222d2801b7
GCT0199 4356fe912b68c6053e2dbeb64944198c6b7ffc074f000f94b645b7e5f7be420c
GCT0200 0b8bda10606e105c763b7899283a438aa5089b0da3a2be5fef5c26c573e2c77b
GCT0201 184d8141f1e7f0c77cee63c1b9b817fab0a26db2e1e8cfa6db3cc7a166306622
GCT0202 56c652c503a7f2294d4f21fbe0bdebc0fa32df57c86aac5c38ae31390b8ea232
GCT0203 d1c2ba779983b2873ec4e7e94d6d36b0bdfd8504235bf6e4ae2f12c5a719506c
GCT0204 fbf4e0cb83d1cd75e13a7d7993a6a5539ad7e88720f1f072a60fcbc052c9973e
GCT0205 1e90415ebcf82920b8365df0937c4681d43d0fc5701d2f23e0e2b307a97436f5
GCT0207 dd2fc3346f06aa594ce7feba9e76052b7935ad485ffd496f435f95ef45b66934
GCT0208 941e59c35de658c7e47fc6cd55034434a721444bc5ad55ffc9fad1a6c58f6c11
GCT0209 dce0d5e6bb6e23b467798e11ae9e00e2005567eb5ee79ee554eed639653aecc7
GCT0210 280eb924afaed4572b3b845d0f1868008904cac62694ba4bdc63f8c33d76472d
GCT0211 17bd88d43abac7026c6d01ac314ae3074ff4173b8dbb960915e01c5a465d24b6
GCT0213 26df6c82dafafe36339ca47f20717b8f9da776d9f9a0bd7ba8104b8de471d6c6
GCT0214 3a9700f0c19e4141365369479fa3fc075c364d5cffb876e7f6be948fff9e4e7e
GCT0215 05a979d557f31704fc1b0f833a17d1b093c00ccceae431ed6f201d1919172e6a
GCT0216 4a80de1e9020ad6684734719d491459e9123e87add2ec70243c3c77c5042d1d5
GCT0217 3920ef98d4bfd6c320374829fe1ce8a1474f9a999ce8786e134146daa61929f2
GCT0218 4131b33bf7ad2a5d74f6f5292ebd7a2c95656d75aeddaff4171f2b809111ea79
GCT0219 54657831b91850ee918cbec06602b05b330f66ce562a5e1b5bc97cbd6a678214
GCT0220 5959b89dc166467abee42b7da2f11e9f3a1a3a071706b168afeb17e1c6f8ac82
GCT0221 8cf1749fb55b5dcf415e54c8965b365fc593bfe639a40037593f056e4bd1bdeb
GCT0222 cd009a7395f731bb0a58922448f44ceba661f00151d89df607ed205387af607a
GCT0223 91464873c4cc692f92025f308b524b82b441b3c9d2cf3921770c22909b591a03
GCT0224 e9998582b44655f979a1e596846763c0e6cd28f9cd56783fd15218917701d7f4
GCT0225 578a2cf62682ed3f58ce8fb04015ed60485e0b148f000529b5c4ececb55470d8
GCT0226 1f5362e4affd827eadeb8c261fd82a562688db31caa45fdb5c3a5d9a629494df
GCT0227 a88f03b5e05a0676b6399d2884f4d67dc83ec55c26f613d0ce538c566f907575
GCT0229 391dfa9f9c8e2c1b093f5193035c86d8e15e7d29d8d26cdea55c9c0b1dd94a19
GCT0230 2b35b4ddd7bcb6d449cee035b36957b2531b2eb50a8b6bdb3b608bdaf196b7bd
GCT0231 02c86a26d73bcf6382b67fce01f6362c4247f4cdb9656b243f6ebc7c9853d0c7
GCT0232 0cadb58bd2aac65322cf4e309e0326bd8835687c933957c4348479ce07ca03f6
GCT0233 056e676d544e22439ff36e0692c51087d03223c614fd8ae63611c9ff1c0d2641
GCT0234 7561f6f4f59870266f1b9944e96c0595a5c6081715e302d1d1e8e9f65cad4856
GCT0236 d41a3555806953e9ca5e110dad3181b40d67843a8309986ba97ad5f761921c74
GCT0237 90b73c90e61c9c8ba9c99ad97ff4ec1d5891a30239a0121dc787a5ea778dabd4
GCT0238 8db7ddca00e6455c77fa4f0681740646d018f8b46b233cbc5839392376fe7f98
GCT0239 24073a242c6f34b265f8b76af74d5dea590a3ce775f55a39447659d7a679d941
GCT0240 0592106c280c48bb4df43e54fc2e64c3bfce048195d957e00ebb952cf08f005b
GCT0241 475fdf11ce63f9c01bd08255ac41f5fc30c424c5f625cf445edeee521852d5fe
GCT0242 b7f48a4d7a1023dfd79f909bc3a453bc598d4ed67e2a6e9d469b1ce1e3baa245
GCT0243 8ae7b873c8a58b802eb538d72d76c911a87b340b73e1ee60527df8bd4c696e64
GCT0244 4d0304ca283ef4320d11bf1379b0bd3d9eff350363377f3c8d59e1b2f69f28b8
GCT0245 4e7d318bf68bf5d730057da61189515802050f66ae937dc1ad65ecbaa9593436
GCT0246 052dfcdd6e446eb16a7d156212aac01130e052bc034a6bcf6c3b8d1aae2b4d7e
GCT0247 6ef11c98890ed45d8d4beae4929f5aeea7337a6d383ac83997253e49ac25be03
GCT0248 54d2cb5b3b0c60d7727de641483138af9f354178faf388ba064a022d17f95b31
GCT0249 d025c9b4d85d33740518a3e0c7af215b2c02bdb2e34344c0ce0d90de2ae29694
GCT0250 1843795f26f85bcb778812c2c37c22334094996c893940f2df13da9ed4ce81b5
GCT0251 05cb81290b397a9d8debf60854ebf16307435b9f8a2246363c4a1136e40f6e08
GCT0252 70996567138b99054765ba341a99635b3cdb7ee9e85ef5fb998de5aceb070fe1
GCT0253 a655f8cba9405d78241bfa864c4ce442b55ea7cc9390990aac9e725082a7a205
GCT0254 b42ee481aeb7ff50ae584df287b69c66bc9e044fce4e5605d6a283460467dd40
GCT0255 8a76fd14a4f527748a6f38fa1c2910156a96078f938e9f01f6f21f49a419dd50
GCT0256 92c441e91ef4ddc68edff560129abdf3b27db8f3c408af38a886c41d92701410
GCT0257 e5729b3e68a6e89bb64d2b2321e3cbdfe8a7c716c76a91fac74f1fb4246c185c
GCT0258 5ec72361cf163e3efc186af6c5dd05cf8132b77f748ab0a48d77cdb385b13da5
GCT0259 b8e4e4412a21b617f9ec92e54d4f019c1e1f7f9058a23cb649f94363e19263be
GCT0260 6aa01d0ce00b89b7009222dde232fec14eb62b17cbf86e22a9869d92032e9091
GCT0261 b7b24ebba690d80164699cf8d42e45fa8a23e959cd10c369497c9834b1cbe938
GCT0262 5137121cf179926df2e586244300b36f403946edf24ca1d2ba97db32ae164395
GCT0263 d3daa055ae104b5f2b8ca026ec2b13c65aab4762b1e286cfd5354f1062d6ce99
GCT0264 b57550fe1e996aad924000e7cef87f1bf003fbc711a094b2065432a1948b146f
GCT0265 547879ad1b6d0b14bf934108fa15ac8aafc1b9832c0fa435bc4cd7cdbbf3fdf9
GCT0266 85d0dda5c3399a786a2ffc011aba88e31cb03cfe88af967901f606f9c78f4086
GCT0267 806c3c1a7fda6e91a01e8ee6d5066e6dbf4f72871c370c41ea41c7771ffb33d3
GCT0268 0f338d6dc436e4378de1f411026bbdfce1a3c6cbab2169856ed8e61116f89e75
GCT0269 c034a33d0cf6a522ab558d53b17fa6f47d3b422a87d5cd6483307b54fe317866
GCT0270 9470bf4d0ca6d946556026e73df48201263f4f83745b6a0492ac2c8364a091ba
GCT0271 aafbd35a2f2ec29078e44594fec682a03bacf8fe82591bd0fef27c64d7a850aa
GCT0272 baa8f0009f84ff2edf0c91a28967fcda42e94612bf4cfcf7c80e59215343d0f5
GCT0273 9330618b583f80d9fbc5f7bf93f5b664c22d01e0df2f97c8934f36e075a1f204
GCT0274 48bf610c696cae5de7d9fd9f57559b671cc12792c7d7fd412988a07433d78fc7
GCT0275 8932dd36c57429d6d9109fe233db30d64517098cef275e8c0c26727c83d1add6
GCT0276 5dfb04010ba49b4e09c9fe8ac547212dbc07e42960df0a9ed69e71552e9b3695
GCT0277 1599d7a362eb7f4dccc04e2c80189f57181edbd67119caab320dfae90828177d
GCT0278 eb0606abe5baa836deebf7f6a6a3ce98b48ff2aa248001e0561ede9cfc615cf0
GCT0279 8ffbbddb37379439de3db0c2db28cc3cb3fb335609e10c9b4416371f979b2f62
GCT0280 1bceaafad65ce5b8e79c0e0f92fd432711f1ed40dba73aa64cf18f0acf6ddad8
GCT0281 67a37b9d88c0d0ec85fdec872e04ff4aa104348369ce43fe72311acd0c9b0d5d
GCT0282 ca76dcc6baef35b80b40d203af84fecdd2e14c51e24d8618f036bc331ef08f50
GCT0283 2141cd401a9bd671cdda5833a5068e53400d7c5e15e40053ec34a9696f6e4a45
GCT0284 c3be3299a3fd7297a5812174647e7c9dda2b9ccde689488743adb6aebc1c73b0
GCT0285 5f38c8672b7017c056485f0c23a37697f34418fd624ea01afac7d6f8443ca754
GCT0286 773e068a8785b720b64a9610d54ef3c9b270daee5abd492e994b4caebf6369bf
GCT0287 a3f059b2f48a853f9875a3bf0f31007cf9a0d08cebab304e1e60edad81da5195
GCT0288 0af0475c0800a4ea9426e380b5eee239ae978ff4c51c14d9fec9004ac8a1f310
GCT0289 56b79a9abb12be7f2d068aca17ff153870c6b3c78301ecb023a5ecf3c7c0a0a4
GCT0290 77ffa03099c804698154f7c8ce3c095f397316d8989ad9a34af507abaade6975
GCT0291 a6327273999c56b34fd5f3a6a91ddfdfecaaea70711a43ad0d39c517b9c5c7b3
GCT0292 172b5b6807aa5eadd50d0740721c42852808894d905d698054594f4947d5aef1
GCT0293 422447672c13dee86c2c3711c5f50abae46d0a547b06d79dd5b4149391b8733b
GCT0294 ccda43cc4965a9cff941b8764f12aafbf016f05c8ff1724883f2d770bb8df27a
GCT0295 06570fa4e793680f5881f40a4e61a5ea89ef66107eb3e5ec3a0a41a7a955f535
GCT0296 149cf3bf477fbbd985b0b8c5738cce4be8a1b360b28e4d3efb56f89db49cb8ba
GCT0297 1eb303df3917c0dc6305bb04c290b22b147f66612aa7e50c9b788bfd6e56d7e7
GCT0298 8af893388fd792ea660ed7669a5a2de4cc97fb798e541b28cf5541d4ced283b1
GCT0299 351cefb5321f726439fea7991268691f0ddd674c8512c180543e3127c03e4770
GCT0300 5fc178d40c25982ebb1355b77feb6c8d92617e37a4395061cc9e1fa587cfb757
GCT0301 7f873550e3c620825558e122ec9f2452cc0a70dc6e526f5e8c4cadd30b9ce18e
GCT0302 2f633112113921b579080c35691c7df8138d25ae1394af2f8c16e462db93d398
GCT0303 1cd2e55015d6cf47fdb38f9460d71c2b2cb6a1c00f3f83916a70baea489fa008
GCT0304 7d0e69ded6097fd69b8654ff5481272397efa8f546b69961e5333942a00d2c0b
GCT0305 7a3bad28adbd897d6890b87cbf87fdc2d0f1e03f31b9e209652a03dcd556ca08
GCT0306 4d4fdaafb345fa4b8244ef39136691308be3ae89bf655041af62bf8c5414bbc5
GCT0307 609f2084ab8cc73ea5db583b332a073773a9fd017d8e753da21fa6e5e5d2da00
GCT0308 3fec3c3afd8cbffd9c07bab2118950fbb75c11d4d7bf7ecaa8395ddddabbe0cd
GCT0309 50bf0ce91b7ebd34164c9494c0b612c49310588d8dbbc7251a285603365e1dfd
GCT0310 5be5ef0779d641be8a47278d7662f9280e05aafa763ddf9dbea51874e930b819
GCT0311 8c619946e23936ef716ad006ca9a2db962e9fdc37dab937c223219df214d2983
GCT0312 b8773d507bab0e0c2c020b6143f7f6daeedc1369a5304eccb59c4e2dfedb320b
GCT0313 a760d2880753d267c524a54def3b849c0a31f48d51da25d32340b5d737313f9f
GCT0314 a03ce4466482206a26ea459a368dd61ff3f1db6844c9107252c157d2da5379ca
GCT0315 e278e2953f14153996779a36cd89437cba967c127cd4e14a7265cd4eda08952e
GCT0316 7c65e22feacf675e7e22c0f5fc96454ef4f49c08eebd86ddd7f2f0dad3c48190
GCT0317 e188dc76f80cd16bf16e2f7e4f07f0797cd2b3e64e954ef6b33e275f8a95f5d5
GCT0318 13118c6c3a172f26d094b5a92247c2237656be3d7be9d431aaf486a6e811be21
GCT0319 8f0ddfbb480cb2e97bf946fbcb052458e0b94816d59ce6ad897ae8fccb251b43
GCT0320 d6b0e046bff55bc7ae8fb668716c7a59206575d0aae2b3dce31e763c90e4a333
GCT0321 dc002d1d3a1eb9402351f0f398291c00eab844b55bfd17558701f09bbe7c43fe
GCT0322 b16cd1c3a054b7f710e3ba34f591ef2e5fc96d097e8a03cb2143bf73b885c58e
GCT0323 246629b0b324d3b1ce7311a001ff1953175668ed12502b70ab75274d8085b095
GCT0324 fb908bbb95eb6fab493fdf692ccf9bd6f30501a6271914d1903e593318749227
GCT0325 6a6c71058d604e52f2b06c5ba0e06e79f37c4b961535caaaf599cfac05fdafc4
GCT0326 33afccaa07d798354a7d791830883c8cbbfc1e7b5d7203044e53d254b5b2a031
GCT0327 e8a0aca3ebceef45c0cdcb7bcfebc80b155ba0fe181c4c8226c036c0eee39850
GCT0328 a133c4e19bf1d8dd512c69ac02e3b6f208b62f5e6e43556cea4643af3b757d26
GCT0329 b9e8c216657c1f0ef1eca7219c0d7be71ee66131fe84d5b420a6a94738b5f195
GCT0330 04dd3820d8676984ce7cef6c4401028a16312ae08f33c57026f55135d7757039
GCT0331 420a8abe27687f3c3feee2b8bf625f80017bbde9c348a196727c4d9667c3c965
GCT0332 d7895cfd92e9bcacb02aa41fe0f1373344c9559f6a1a6eb9a9fc185ad2d16645
GCT0333 e73e5471764cb7511d19a4bc4b12292d040b9be4df7460f5a3c178ab087df8b0
GCT0334 be7fa6eafac6d84703ccc20eab4b0d74ff7581c947df0c3f4caa101ce87c8ebc
GCT0335 4977442317d1aa6ad384b305689e70e50a171dae31bdcb0a689e6aeac793f864
GCT0336 00c8e64390955a6c516f7a1f44192b9248efc1716f7f708a2eefae44f26f9ff0
GCT0337 09982000c89484a5334cb512f785d75c4dd532331a9cf31a701c26194cbb47bf
GCT0338 bf5c26934f30081d198b9e8e652d31d093379bee9c427d80157461ae701f7499
GCT0339 e907001d07475449268dd545100127e9d8cf1f14aa11f4667390f9aa40e1b407
GCT0340 de474482b17386b29d9f656769f14094cf67b158496c76c03078f5e85007d89a
GCT0341 080dbf3c0c5c2d0549b356c56aa35638378aaba5ffa1788246b0b3d6bc621eaf
GCT0342 4fccb06fc27fab04f7c02e3e93ee1298001536584882edf252da83167b5d79b1
GCT0343 74be2a6697ed18f615213e40ed64562253ea05d3c5a460297e8c4789c435b1d6
GCT0344 7d550cdccea7c34778c922a28893457c34bae2a21aa3b34f2a0fa0740dec13bf
GCT0345 f704dbf4b9385a0abf2206aaec3cebb2e0e2afdc39263924cee9ac92fb711dc5
GCT0346 7c317cff5347dd9842640da6928ff4766fa96806cc40e98a85a3699fabb31eb6
GCT0347 c74dab779fa50a21ef9a10bbbaaf0b232308324ff07b57ee8c0d1fde5869881c
GCT0348 b00f03c6933e2e378c9106279638ea0325db7f621dc3b37509b82cc33c91c33f
GCT0349 90333ae99c82b8addc7e014f3a9657b4475acb5587a75d6c8a411cd1efe6aaee
GCT0350 cca5272e55ab319120e8da19134e6a2c7084303baa213657aec75fc1db56950c
GCT0351 0871f962842f8ab41c4a279725624d0e0cda91a50dcadd6343c1a8b7132e3c10
GCT0352 e21170564b3932681ad45fd727410ecb729b974465c55093bc9541c9c5147fa4
GCT0353 dbe8286fa4602026d9634cb76bbb029fc783e132c1e7a821410adfc0f76d8bf3
GCT0354 0fcae66a48f747c05dc2a932773c9133b013bb8edfa3f3560308ed46dd4feed8
GCT0355 b16303b518b0e87a674a7855a6b660a50074f527b3620d2c6a1df7b8074d19d3
GCT0356 26ace5195e8a0738ad79e66da629226802561680693f1f4271a34457b9d70ca0
GCT0357 04357d2711c05618431200b887e2b5ff02970491b20168dcfdf659a8e44ed375
GCT0358 e88e42f281012fc98b9dce371883681f0af7390406f5a00cff84c1c622d57258
GCT0359 948325661f943e894ccfd5ff6c807be9d6d10aa9d70a98b3d607c01284bdcdfe
GCT0360 1f8f9f917163d95608bd6ab59c27d36148c7d61bcb9139531cb1170a974a392f
GCT0361 242623e907799da46e0395cd56d5583198255de5dd41aa0d15300f29cbbbb2a2
GCT0362 57eca27c06d27a43395783fe81158d4996d41286ca7dc76882db697a68bb02ba
GCT0363 1b9773822a05ddaaf58ade51f551c0f7d69d95b2e0b5e92b02044e64f2555a0b
GCT0364 4b389cb8119845e643f652c16530ca1302b1b71f57398a3abc38fa80f598a87c
GCT0365 76081a7e01716dbd7b4505b355e04675a1bcf512dcf3fb6eebc00e914bd60195
GCT0366 74537b3f98f0113568b831d909d0bf85c74bf458df450c37161f6c7562c14a0e
GCT0367 b0cc06d6e2ebb97e1f5ca905187d884fbdefb728388f54e3c8b93448b5100e8b
GCT0368 7afd485196cf9824cd5b63f4a850c965d3b7c0a8571a77a9b7c2134c4d58a5f0
GCT0369 c8c342a224e7cd6defb9fa88ee8f3d0d2ba1c68194fd0604cc8039d0426f14f8
GCT0370 9056eec3826e9beff29ba9215af014d4901ce9c684131d040ecf2efa84e6f047
GCT0371 c92daf555c43e9ba56e4c8bdc3c83e225bd4459f8857a87648df3f5dc1392c7e
GCT0372 72eaa0adf73b8628bc0a853fe7d4f488d8cc2e546f4b60559cc4470b1b06d3c6
GCT0373 f35dfa739df47647f11c7ece122ee20ce9ac98172dafac1bed4c732df03abdd7
GCT0374 ef1f9389bfd968a8f1128523aaab3bcd767fa1aeace36a06f39677792caaae4c
GCT0375 efab6cc273d73103d8840d0541e8a474bf71d05fb5c2e1fc1e9b15fb611819ed
GCT0376 c8eac5426e3a0c372a1b35ad838eb5947c7544d97bfb7153f98410ed3c383428
GCT0377 80c1bf4c7ecc1fd04d4a558a1fd5da32381bf63bc3fffa7af7100c6ee6f634a2
GCT0378 f493f6b6ebac4515e513860c342811650a21e3b8ea17bbe2b395d5eaa2a28ca5
GCT0379 31ff61cc15e9e99acfda4b836c91560aeacc17f6a7669c3c30c0e95137a24f4f
GCT0380 bd77c521b95b3a88c0e4a5e4675b9fa11c64069decb9cd369f10dddf3fc44695
GCT0381 7fdb3e7ee25882285e3edd274eb6cb9267ea54235ce8ffeb78dd6ac5d1b3b418
GCT0384 dc81e1d1be1aff9fef13a1cb6720c1dcf55955eea46abd73a2cbe12874b75534
GCT0385 c3add73b8354bd81b87d4cdeb2f30cfdfc73c1582419cb572d14d31290ff21f5
GCT0386 d71a07eb364bdf3f97a156b72ed3847f91c419eaa4be4667a664b1cce6177a54
GCT0387 3844d4361b192302724ec77544844e84cf49db411126dcc313816c8478d8db01
GCT0388 e53148514977ddfde16f2ae27e28ee56defe45257a7445ba8071d3d5f9ab4939
GCT0389 1fa7fcf310ca559b74364305107f6a6f04d0045d7c24bc70873cdd6078fe05df
GCT0390 f54c366e0850ce62652c5b185cf93d80cd49925943c3b5f952df197899f0c38c
GCT0391 36424d65161a3b950c3bbb57d0c3eb098998122bd14c2fc60306780659b186aa
GCT0392 875ca232b0f63361f3ba914a6bce82b5a4b8e1bf43e717dd136d69b77c92f584
GCT0393 d5b38faa8a656eb95f3d84dfadb08a7f6a068cd41f7bcbdb0b8cc39dd02973b2
GCT0394 e59d4852f091ff80c70300b25a5d8371783a9d2f54ce31301fc2a18242ae3fc3
GCT0395 e1205f27216c357cfb1d1bca00a7680e23e37f93bdb341fa3ce71b1583237f30
GCT0396 1419a46769c2fd4ad1cc3629c31cc0354ab0a3bb1db975aa8f8e5f602661293e
GCT0398 eb54ab1f9a04aaf2a7aa29c2995aae206a63c6a6a1b42c82af4ce5c3f2598cb0


==> anc/evidence_mrt.txt <==
Title: Linking Outer Solar System Objects in Archival DECam Imaging: A
       Multi-year Linker Tested on Held-out Known Objects, and 273
       Multi-opposition Candidates Including Six L4 Neptune Trojans, Two
       Retrograde Objects and Ten with a>150 au
Authors: Cerati G.
Table: Evidence per object
================================================================================
Byte-by-byte Description of file: evidence_mrt.txt
--------------------------------------------------------------------------------
 Bytes Format Units   Label     Explanations
--------------------------------------------------------------------------------
  1-  7 A7     ---     ID        Catalogue identifier
      9 A1     ---     Tier      [ABC] Tier (1)
 11- 18 A8     ---     Why       ? Reason for tier C (1)
 20- 22 I3     ---     Nrow      My positions
 24- 26 I3     ---     Nimg      Of them measured or verified on the images (2)
 28- 30 I3     ---     Ncat      Of them catalogue positions not re-measured (2)
 32- 33 I2     ---     Nopp      Oppositions with my positions
 35- 36 I2     ---     Nopi      Oppositions with image-verified positions
 38- 40 I3     ---     Nn        Distinct nights
 42- 44 I3     ---     DEC1      DECam positions of 2012-2019 (3)
 46- 48 I3     ---     DEC2      DECam positions of 2020-2026 (3)
 50- 52 I3     ---     Oth       Positions I measured on frames of other telescopes (3)
 54- 56 I3     ---     Nunu      ? Exposures never used by the link on which the object was measured (4)
     58 A1     ---     v1Ev      ? [ABCR] Evidence class of version 1 (5)
 60- 75 A16    ---     v1Un      ? Unused-exposure test of version 1 (5)
     77 A1     ---     MPC       [YN] Astrometry submitted to the MPC in 2026 October
--------------------------------------------------------------------------------
Note (1): As in the catalogue table. img-opp = fewer than two oppositions with
    image-verified positions; fit = the fit rejects more than 10% of the positions
    or has rms >= 0.3 arcsec.
Note (2): Image-verified = my own measurement on the frame (Gaia DR3 reference), a
    forced measurement, or a position of an object all of whose positions were
    checked on the images. Catalogue = NSC DR2 or first-pipeline positions with no
    such statement; for objects of version 1 this undercounts the image checks
    made then (column v1Ev).
Note (3): DECam positions are split by calendar year, not by source catalogue. No
    year of observation is given for any undesignated object. Positions from CFHT
    MegaCam, Subaru HSC and other archives are given together: the telescope is
    withheld with the positions, because the public pointing lists would narrow
    the sky where an object can be.
Note (4): A count of detections, not a controlled test: no control positions were
    measured. Blank = not counted.
Note (5): Version 1 of this paper (arXiv:2611.14330v1), 81 objects. R = listed
    there as identified with a designated object.
--------------------------------------------------------------------------------
GCT0001 B           11   1  10  1  1   6  11   0   0     C                  Y
GCT0002 A           28  19   9  7  6  20  15   3  10     A                  Y
GCT0003 B            8   1   7  1  1   6   8   0   0     C                  Y
GCT0004 A           27  21   6  6  6  15  12  10   5     A                  Y
GCT0005 A           28  18  10  5  4  14  16  12   0     A inconclusive 2/2 Y
GCT0006 A            9   4   5  3  3   8   6   1   2     B inconclusive 1/1 Y
GCT0007 B           10   4   6  1  1   7   7   0   3     C                  Y
GCT0008 A           24  18   6  7  7  14  12   2  10     A inconclusive 1/1 Y
GCT0009 A           41  33   8  7  6  28  12  29   0     A pass 3/3         Y
GCT0010 A           15  10   5  4  4  13   9   6   0     A                  Y
GCT0011 A           14   5   9  5  5  11  12   2   0     A                  Y
GCT0013 A           15   7   8  4  4  14  12   3   0     A inconclusive 1/1 Y
GCT0014 A           46  25  21  8  4  22  17   5  24     A inconclusive 2/2 Y
GCT0015 A           48  14  34 11  5  28  27   7  14     A                  Y
GCT0016 A           13   6   7  5  4  13  10   3   0     B                  Y
GCT0017 A           16   7   9  3  3  10  12   0   4     A                  Y
GCT0018 A           15  10   5  6  6  14   9   6   0     A inconclusive 1/1 Y
GCT0019 C img-opp    6   0   6  2  0   6   6   0   0     C                  Y
GCT0020 A           24  17   7  5  4  12   7   3  14     A pass 9/9         Y
GCT0021 C img-opp   36   0  36  6  0  17  14  22   0     A inconclusive 1/2 Y
GCT0022 C img-opp   18   0  18  6  0  16  13   5   0     A                  Y
GCT0023 C img-opp   12   0  12  5  0   9  11   1   0     A                  Y
GCT0024 A           36  12  24  9  2  29  20  16   0     A pass 4/4         Y
GCT0025 A          143  33 110  7  3  76  15 128   0     A pass 9/9         Y
GCT0026 C img-opp   23   4  19  7  1  18  14   9   0     A inconclusive 1/1 Y
GCT0027 C img-opp   18   0  18  4  0  15  12   6   0     A                  Y
GCT0028 C img-opp   32   0  32  6  0  20  20  12   0     A                  Y
GCT0030 C img-opp   27   0  27  8  0  18  19   8   0     A                  Y
GCT0032 C img-opp   17   0  17  4  0  12  16   1   0     A                  Y
GCT0040 C img-opp   22   0  22  2  0  13  22   0   0     A pass 3/3         Y
GCT0041 C img-opp   36   0  36  7  0  22  35   1   0     A                  Y
GCT0042 C img-opp   20   0  20  4  0  14  20   0   0     B pass 4/4         Y
GCT0043 A           27  15  12  6  5  17  19   3   5     A                  Y
GCT0044 A           40  30  10 10  9  23  10   1  29     A                  Y
GCT0045 C img-opp   25   0  25  4  0  17  11  14   0     A                  Y
GCT0047 A           28  23   5  5  4  20  16   1  11     A pass 21/21       N
GCT0048 A           23  18   5  7  5  20  15   8   0     A                  N
GCT0049 A           20  11   9  7  5  14  17   3   0     A                  N
GCT0050 A           27  20   7  6  3  14  27   0   0     A pass 21/21       N
GCT0051 A           59  52   7  7  6  17  51   8   0     A pass 11/11       N
GCT0052 A           19  13   6  6  4  14  17   2   0     A pass 17/19       N
GCT0053 A           24  18   6  7  7  17  17   7   0     A pass 4/4         N
GCT0054 A           20  14   6  6  5  12  17   3   0     A                  N
GCT0055 A           17  10   7  4  4  14   9   8   0     A inconclusive 1/1 N
GCT0056 A           80  67  13  6  5  17  77   3   0     A pass 20/20       N
GCT0057 A           45  36   9  7  6  20  40   5   0     A pass 9/9         N
GCT0058 A           17  11   6  6  6  16  15   2   0     A                  N
GCT0059 A           36  28   8  4  3  14  33   3   0     A pass 20/20       N
GCT0060 A           10  10   0  2  2  10  10   0   0     B inconclusive 2/2 N
GCT0061 A            9   9   0  2  2   7   9   0   0     C inconclusive 1/1 N
GCT0062 A           19  19   0  6  6  11  16   3   0     A pass 4/4         N
GCT0063 A           30  30   0  6  6  16  25   5   0     A pass 13/13       N
GCT0064 A           25  25   0  6  6  14  23   2   0     A pass 9/9         N
GCT0065 A           35  35   0  9  9  22  25  10   0     A pass 8/8         N
GCT0066 A           34  34   0  4  4  11  34   0   0     A inconclusive 1/1 N
GCT0067 A            7   7   0  2  2   6   7   0   0     C                  N
GCT0068 A           21  21   0  5  5  11  13   0   8     A pass 10/10       N
GCT0069 A           17  17   0  7  7  14  10   3   4     B pass 3/3         N
GCT0070 A           10  10   0  2  2   6  10   0   0     B pass 7/7         N
GCT0072 A           23  23   0  6  6  15  18   1   4     A pass 15/15       N
GCT0073 A            7   7   0  2  2   7   7   0   0     B                  N
GCT0075 A           16  16   0  2  2  14   8   0   8     A                  N
GCT0076 C img-opp    9   0   9  4  0   9   0   9   0     C                  N
GCT0077 A           47  47   0  9  9  22   8   4  35     A                  N
GCT0078 A           30  30   0  5  5  19   8  11  11     A inconclusive 1/1 N
GCT0079 A           16  16   0  4  4   7  10   1   5     B inconclusive 2/2 N
GCT0080 B            8   8   0  1  1   7   8   0   0     C                  N
GCT0081 A           12  12   0  4  4  11   9   3   0     B inconclusive 1/1 N
GCT0082 A           11  11   0  5  5   9   6   5   0     B inconclusive 1/1 N
GCT0083 A            7   7   0  2  2   7   6   1   0     C inconclusive 2/2 N
GCT0084 A           38  38   0  7  7  27  24   0  14     B                  N
GCT0085 A           15  15   0  5  5  12  15   0   0     A                  N
GCT0086 A           27  27   0  2  2  17  11   0  16     A                  N
GCT0087 A           38  38   0  5  5  18  38   0   0     C                  N
GCT0088 A           19  19   0  3  3  17  14   5   0     B                  N
GCT0089 B           11  11   0  1  1   9  11   0   0     C                  N
GCT0090 B            9   9   0  1  1   7   9   0   0     C                  N
GCT0092 A           26  26   0  6  6  18  11   1  14                        N
GCT0094 A           24  24   0  5  5  15  10   0  14                        N
GCT0095 A           13  13   0  2  2  13   0  13   0                        N
GCT0096 A           28  28   0  6  6  27  16  12   0                        N
GCT0097 A           10  10   0  6  6  10   3   7   0                        N
GCT0098 A           44  44   0  8  8  36   5  39   0                        N
GCT0099 C img-opp   12   6   6  5  1  12   6   6   0                        N
GCT0100 A           17  17   0  3  3  16   0  17   0                        N
GCT0101 B           10  10   0  1  1   8   0  10   0                        N
GCT0102 B           10  10   0  1  1   8   0  10   0                        N
GCT0104 A           45  45   0  6  6  28   0  38   7   2                    N
GCT0105 B           12  12   0  1  1  12   0  12   0   4                    N
GCT0106 B           18  18   0  1  1  16   0  18   0   3                    N
GCT0107 A           22  22   0  4  4  18   0  22   0   5                    N
GCT0108 B           20  20   0  1  1  17   0  20   0   4                    N
GCT0109 A           26  26   0  6  6  23   2  24   0   3                    N
GCT0110 B           18  18   0  1  1  12   0  18   0   3                    N
GCT0111 A           15  15   0  4  4  11   2  13   0   2                    N
GCT0112 A           31  31   0  4  4  23   1  30   0   2                    N
GCT0113 A           42  42   0  5  5  36   1  41   0   2                    N
GCT0114 A           28  28   0  2  2  24   2  26   0   3                    N
GCT0116 A           18  18   0  3  3  15   0  18   0   3                    N
GCT0117 A           72  72   0  7  7  46   3  69   0   3                    N
GCT0118 A           37  37   0  5  5  28   2  35   0   5                    N
GCT0119 A           16  16   0  4  4  14   3  13   0   2                    N
GCT0121 B           10  10   0  1  1  10   0  10   0   2                    N
GCT0122 A           16  16   0  2  2  16   0  16   0   2                    N
GCT0123 B            5   5   0  1  1   4   0   5   0   3                    N
GCT0124 A           25  25   0  8  8  21  23   1   1                        N
GCT0125 B           12  12   0  1  1   8   0  12   0                        N
GCT0126 A           33  33   0  2  2  21   0  33   0   3                    N
GCT0127 A           18  18   0  2  2  18   0  18   0   2                    N
GCT0128 A           42  42   0  6  6  27   6  36   0   4                    N
GCT0129 A           31  31   0  6  6  28   4  27   0   2                    N
GCT0130 A           27  27   0  6  6  20   2  25   0   3                    N
GCT0131 A           24  24   0  3  3  23   4  20   0   2                    N
GCT0132 B           15  15   0  1  1  13   0  15   0   2                    N
GCT0133 A           14  14   0  2  2  13   0  14   0   3                    N
GCT0134 A           22  22   0  4  4  17   4  18   0   1                    N
GCT0136 A           38  38   0  4  4  25   5  31   2   6                    Y
GCT0137 B           13  13   0  1  1  11   0  13   0   2                    N
GCT0138 A           22  22   0  6  6  18   4  18   0   3                    N
GCT0139 B           12  12   0  1  1  10   0  12   0   4                    N
GCT0141 B           15  15   0  1  1  10   0  15   0   4                    N
GCT0142 C fit       18  18   0  1  1  12   0  18   0   3                    N
GCT0144 A           13  13   0  4  4  13   4   9   0   2                    N
GCT0145 A           14  14   0  4  4  14   0  14   0   2                    N
GCT0146 B            7   7   0  1  1   7   0   7   0   2                    N
GCT0147 A           18  18   0  5  5  17   0  18   0   2                    N
GCT0148 A           22  22   0  3  3  15   0  22   0   2                    N
GCT0149 B            7   7   0  1  1   7   0   7   0   2                    N
GCT0150 B           10  10   0  1  1   7   0  10   0   2                    N
GCT0151 B           10  10   0  1  1   7   0  10   0   2                    N
GCT0152 B            6   6   0  1  1   6   0   6   0   2                    N
GCT0153 B            7   7   0  1  1   6   0   7   0   2                    N
GCT0154 A           20  20   0  4  4  14   5  15   0   3                    N
GCT0155 B            6   6   0  1  1   5   0   6   0   0                    N
GCT0156 A           28  28   0  3  3  24   0  28   0                        N
GCT0157 A           23  23   0  5  5  22   0  23   0                        N
GCT0158 B           23  23   0  1  1  20   0  23   0                        N
GCT0159 A           24  24   0  4  4  20   0  24   0                        N
GCT0160 A           45  45   0  3  3  26   0  45   0                        N
GCT0161 A           19  19   0  4  4  16   0  19   0                        N
GCT0162 A           17  17   0  3  3  14   0  17   0                        N
GCT0163 A           19  19   0  4  4  15   2  17   0                        N
GCT0164 A           14  14   0  3  3  11   0  14   0                        N
GCT0165 A           11  11   0  2  2  11   0  11   0                        N
GCT0166 A           10  10   0  2  2  10   0  10   0                        N
GCT0167 A           10  10   0  4  4  10   0  10   0                        N
GCT0168 A           10  10   0  2  2  10   0  10   0                        N
GCT0169 A            9   9   0  2  2   8   0   9   0                        N
GCT0170 B            9   9   0  1  1   8   0   9   0                        N
GCT0172 A           13  13   0  2  2   7   0  13   0                        N
GCT0174 A           30  30   0  6  6  21   5  25   0                        N
GCT0175 A           18  18   0  5  5  15   2  16   0                        N
GCT0176 A           25  25   0  3  3  24   0  25   0   2                    N
GCT0177 A           25  25   0  5  5  23   3  22   0   2                    N
GCT0178 A           28  28   0  4  4  26   2  26   0   2                    N
GCT0179 B           11  11   0  1  1   8   0  11   0   1                    N
GCT0180 C fit        8   8   0  1  1   8   0   8   0   4                    N
GCT0181 B            5   5   0  1  1   5   0   5   0   4                    N
GCT0182 A           17  17   0  5  5  15   2  15   0                        N
GCT0183 A           14  14   0  2  2  13   0  14   0   2                    N
GCT0184 B            9   9   0  1  1   7   0   9   0   3                    N
GCT0185 A           21  21   0  4  4  13   2  19   0                        N
GCT0186 A            8   8   0  2  2   7   0   8   0                        N
GCT0187 A            9   9   0  3  3   8   0   9   0                        N
GCT0188 A           13  13   0  3  3  12   1  12   0                        N
GCT0189 A           14  14   0  2  2  14   0  14   0   3                    N
GCT0190 B           13  13   0  1  1  10   0  13   0   2                    N
GCT0191 B           18  18   0  1  1  13   0  18   0   2                    N
GCT0192 B            9   9   0  1  1   9   9   0   0   2                    N
GCT0195 B           15  15   0  1  1   6  15   0   0   4                    N
GCT0196 B            7   7   0  1  1   5   7   0   0   5                    N
GCT0197 B            9   9   0  1  1   5   9   0   0   4                    N
GCT0199 A           26  26   0  4  4  23   3  23   0                        N
GCT0200 A           22  22   0  4  4  19   0  22   0                        N
GCT0201 A           19  19   0  4  4  17   0  19   0                        N
GCT0202 C fit       16  16   0  5  5  16   1  15   0                        N
GCT0203 C fit       17  17   0  3  3  15   0  17   0                        N
GCT0204 A           19  19   0  2  2  15   0  19   0                        N
GCT0205 A           14  14   0  4  4  12   0  14   0                        N
GCT0207 A           11  11   0  2  2  11   0  11   0                        N
GCT0208 A           15  15   0  3  3  11   0  15   0                        N
GCT0209 A           18  18   0  2  2  16   0  18   0                        N
GCT0210 A           14  14   0  3  3  11   1  13   0                        N
GCT0211 A           12  12   0  2  2  11   0  12   0                        N
GCT0213 A           12  12   0  4  4  10   2  10   0                        N
GCT0214 A            7   7   0  2  2   7   0   7   0                        N
GCT0215 A            8   8   0  2  2   7   0   8   0                        N
GCT0216 A           16  16   0  2  2  14   0  16   0                        N
GCT0217 A           13  13   0  4  4  11   0  13   0                        N
GCT0218 A           13  13   0  2  2   7   0  13   0                        N
GCT0219 A           22  22   0  2  2  16   0  22   0   4                    N
GCT0220 B           11  11   0  1  1   9   0  11   0   4                    N
GCT0221 B            9   9   0  1  1   7   0   9   0   4                    N
GCT0222 B            9   9   0  1  1   7   0   6   3   2                    N
GCT0223 B           11  11   0  1  1   5  11   0   0   3                    N
GCT0224 A           14  14   0  4  4  13   0  14   0                        N
GCT0225 A           12  12   0  3  3  10   0  12   0                        N
GCT0226 A           17  17   0  3  3  16   0  17   0                        N
GCT0227 A           15  15   0  4  4  13   0  15   0                        N
GCT0229 A           11  11   0  4  4  11  11   0   0                        N
GCT0230 A           10  10   0  2  2  10   0  10   0                        N
GCT0231 A           16  16   0  4  4  10  16   0   0                        N
GCT0232 A           15  15   0  4  4  10  15   0   0                        N
GCT0233 A           17  17   0  6  6  12  11   6   0                        N
GCT0234 A            9   9   0  2  2   9   0   9   0                        N
GCT0236 A           11  11   0  2  2  10   0  11   0                        N
GCT0237 A            8   8   0  2  2   8   0   8   0                        N
GCT0238 A           19  19   0  2  2   8   0  19   0                        N
GCT0239 C img-opp   13   3  10  4  1   7   0   0  13                        N
GCT0240 A           11  11   0  3  3   7  11   0   0                        N
GCT0241 A           10  10   0  4  4   8   8   2   0                        N
GCT0242 A            9   9   0  3  3   8   9   0   0                        N
GCT0243 A            8   8   0  4  4   6   8   0   0                        N
GCT0244 A            9   9   0  3  3   9   9   0   0                        N
GCT0245 A           10  10   0  5  5  10  10   0   0                        N
GCT0246 C img-opp   12   3   9  3  1   5   0   0  12                        N
GCT0247 A           13  13   0  4  4  13  13   0   0                        N
GCT0248 A           18  18   0  6  6  15  15   3   0                        N
GCT0249 A            8   8   0  3  3   7   8   0   0                        N
GCT0250 A            9   9   0  4  4   9   9   0   0                        N
GCT0251 A            9   9   0  4  4   9   9   0   0                        N
GCT0252 A           15  15   0  5  5  13  15   0   0                        N
GCT0253 A           20  20   0  7  7  19   8  12   0                        N
GCT0254 A            8   8   0  4  4   7   8   0   0                        N
GCT0255 A            7   7   0  3  3   7   7   0   0                        N
GCT0256 A           11  11   0  5  5  11  11   0   0                        N
GCT0257 A           23  23   0  8  8  23  14   9   0                        N
GCT0258 A            8   8   0  3  3   7   8   0   0                        N
GCT0259 A           12  12   0  3  3  11  10   0   2                        N
GCT0260 A            9   9   0  6  6   9   9   0   0                        N
GCT0261 A            8   8   0  4  4   8   8   0   0                        N
GCT0262 A           23  23   0  8  8  23  10  13   0                        N
GCT0263 A           14  14   0  3  3   9  14   0   0                        N
GCT0264 A            8   8   0  3  3   8   8   0   0                        N
GCT0265 A            7   7   0  5  5   7   7   0   0                        N
GCT0266 A            7   7   0  2  2   7   7   0   0                        N
GCT0267 A            8   8   0  4  4   8   8   0   0                        N
GCT0268 A            9   9   0  4  4   7   9   0   0                        N
GCT0269 A            9   9   0  5  5   9   9   0   0                        N
GCT0270 A           15  15   0  4  4  10   7   0   8                        N
GCT0271 A            7   7   0  3  3   6   7   0   0                        N
GCT0272 A            7   7   0  3  3   7   7   0   0                        N
GCT0273 A           11  11   0  3  3   7  11   0   0                        N
GCT0274 A           13  13   0  3  3   9  10   0   3                        N
GCT0275 A           12  12   0  4  4  12  12   0   0                        N
GCT0276 A           22  22   0  6  6  14  11   2   9                        N
GCT0277 A            7   7   0  3  3   7   7   0   0                        N
GCT0278 A            7   7   0  4  4   7   7   0   0                        N
GCT0279 A           13  13   0  4  4  10   7   0   6                        N
GCT0280 A           25  25   0  5  5  16  16   9   0                        N
GCT0281 A           26  26   0  5  5  11  22   4   0                        N
GCT0282 C img-opp   15   5  10  3  1   6   0   0  15                        N
GCT0283 C img-opp   14   6   8  3  1   5   0   0  14                        N
GCT0284 C img-opp   13   5   8  3  1   6   0   0  13                        N
GCT0285 A           22  22   0  9  9  11   5  10   7                        N
GCT0286 C img-opp   13   0  13  5  0  13  13   0   0                        N
GCT0287 C img-opp   12   0  12  4  0  12   6   6   0                        N
GCT0288 C img-opp    9   0   9  3  0   9   9   0   0                        N
GCT0289 A           16   6  10  7  4  15  10   6   0                        N
GCT0290 C img-opp    8   0   8  4  0   8   8   0   0                        N
GCT0291 C img-opp    9   0   9  4  0   8   9   0   0                        N
GCT0292 C img-opp    8   0   8  4  0   7   8   0   0                        N
GCT0293 C img-opp    8   0   8  5  0   8   8   0   0                        N
GCT0294 C img-opp    9   0   9  4  0   8   9   0   0                        N
GCT0295 C img-opp    7   0   7  4  0   7   7   0   0                        N
GCT0296 C img-opp   15   0  15  5  0  14  15   0   0                        N
GCT0297 C img-opp   13   0  13  4  0  13  13   0   0                        N
GCT0298 C img-opp    8   0   8  3  0   6   8   0   0                        N
GCT0299 C img-opp   10   0  10  3  0   8  10   0   0                        N
GCT0300 C img-opp   11   0  11  3  0  10  11   0   0                        N
GCT0301 C img-opp   16   0  16  3  0   7  16   0   0                        N
GCT0302 C img-opp    9   0   9  4  0   8   9   0   0                        N
GCT0303 C img-opp   10   0  10  4  0  10  10   0   0                        N
GCT0304 C img-opp    8   0   8  3  0   6   8   0   0                        N
GCT0305 C img-opp    6   0   6  3  0   6   6   0   0                        N
GCT0306 C img-opp    7   0   7  3  0   6   7   0   0                        N
GCT0307 C img-opp    6   0   6  3  0   6   6   0   0                        N
GCT0308 C img-opp    7   0   7  3  0   6   7   0   0                        N
GCT0309 C img-opp    8   0   8  2  0   7   8   0   0                        N
GCT0310 C img-opp    6   0   6  3  0   6   6   0   0                        N
GCT0311 C img-opp   12   6   6  3  1   8   1   5   6                        N
GCT0312 C img-opp   10   0  10  2  0  10  10   0   0                        N
GCT0313 C img-opp    7   0   7  4  0   7   7   0   0                        N
GCT0314 A           18  18   0  3  3  13   0  18   0                        N
GCT0315 A           20  20   0  2  2   8   0   0  20                        N
GCT0316 A           17  17   0  2  2   7   0   0  17                        N
GCT0317 A           25  25   0  2  2   9   0   0  25                        N
GCT0318 A           17  17   0  2  2   8   0   0  17                        N
GCT0319 A            9   9   0  5  5   9   5   4   0                        N
GCT0320 A           15  15   0  6  6  15   9   6   0                        N
GCT0321 A           12  12   0  5  5  10  11   1   0                        N
GCT0322 A           11  11   0  6  6  10   1  10   0                        N
GCT0323 A           18  18   0  2  2  11   0  18   0                        N
GCT0324 A            9   9   0  3  3   9   0   9   0                        N
GCT0325 A           24  24   0  7  7  23   4  20   0                        N
GCT0326 A           16  16   0  5  5  15   0  16   0                        N
GCT0327 A           16  16   0  5  5  12   4  12   0                        N
GCT0328 A           17  17   0  4  4  16   0  17   0                        N
GCT0329 A            9   9   0  6  6   9   1   8   0                        N
GCT0330 A           11  11   0  4  4  10   4   7   0                        N
GCT0331 A           11  11   0  5  5  11   2   9   0                        N
GCT0332 A           19  19   0  5  5  16   3  16   0                        N
GCT0333 A           15  15   0  6  6  14   5  10   0                        N
GCT0334 A           15  15   0  8  8  12   7   8   0                        N
GCT0335 A           16  16   0  7  7  12   7   9   0                        N
GCT0336 A           13  13   0  4  4  12   4   9   0                        N
GCT0337 A           13  13   0  6  6  11   0  13   0                        N
GCT0338 A           15  15   0  6  6  13   3  12   0                        N
GCT0339 A           14  14   0  6  6  11   6   8   0                        N
GCT0340 A           21  21   0  8  8  17   9  12   0                        N
GCT0341 A           17  17   0  4  4  15   7  10   0                        N
GCT0342 A           16  16   0  7  7  13   8   8   0                        N
GCT0343 A           17  17   0  6  6  12  10   7   0                        N
GCT0344 A           14  14   0  4  4  12   3  11   0                        N
GCT0345 A           11  11   0  4  4   9   3   8   0                        N
GCT0346 A           17  17   0  6  6  14   0  14   3                        N
GCT0347 A            6   6   0  5  5   6   0   6   0                        N
GCT0348 A           19  19   0  4  4  15   0  19   0                        N
GCT0349 A            9   9   0  3  3   8   1   8   0                        N
GCT0350 A           13  13   0  6  6  13   0  13   0                        N
GCT0351 A           16  16   0  5  5  15   0  16   0                        N
GCT0352 A           12  12   0  5  5  12   2  10   0                        N
GCT0353 A           11  11   0  5  5  11   2   9   0                        N
GCT0354 A           11  11   0  2  2   9   0  11   0                        N
GCT0355 A           21  21   0  2  2  13   0   7  14                        N
GCT0356 A           25  25   0  4  4  10   0  15  10                        N
GCT0357 A           15  15   0  4  4  15   0   8   7                        N
GCT0358 A           21  21   0  4  4  20   0  15   6                        N
GCT0359 A           11  11   0  4  4  10   0   9   2                        N
GCT0360 A           23  23   0  5  5  22   0  14   9                        N
GCT0361 A           13  13   0  5  5  13   2  11   0                        N
GCT0362 A           17  17   0  2  2  12   0  17   0                        N
GCT0363 A            9   9   0  2  2   9   0   9   0                        N
GCT0364 A           13  13   0  5  5  13   0  13   0                        N
GCT0365 A           14  14   0  6  6  11   1   9   4                        N
GCT0366 A           20  20   0  6  6  15   1  11   8                        N
GCT0367 A           21  21   0  3  3  20   0  21   0                        N
GCT0368 A           14  14   0  5  5  14   0  14   0                        N
GCT0369 A           18  18   0  4  4  18   0  18   0                        N
GCT0370 A           17  17   0  7  7  14   7  10   0                        N
GCT0371 A           10  10   0  3  3  10   0  10   0                        N
GCT0372 A           13  13   0  2  2  11   0  13   0                        N
GCT0373 A           13  13   0  4  4  12   0  11   2                        N
GCT0374 A           17  17   0  5  5  17   5  12   0                        N
GCT0375 A           12  12   0  2  2  12   0  12   0                        N
GCT0376 A            7   7   0  2  2   7   0   7   0                        N
GCT0377 A            8   8   0  4  4   8   0   8   0                        N
GCT0378 A            9   9   0  3  3   9   0   9   0                        N
GCT0379 A           10  10   0  3  3  10   0  10   0                        N
GCT0380 A           10  10   0  3  3  10   0  10   0                        N
GCT0381 A           15  15   0  4  4  13   0  15   0                        N
GCT0384 A           13  13   0  2  2  12   0  13   0                        N
GCT0385 A           15  15   0  3  3  12   0  10   5                        N
GCT0386 A            8   8   0  2  2   8   0   8   0                        N
GCT0387 A            9   9   0  3  3   9   0   9   0                        N
GCT0388 A            8   8   0  2  2   6   0   8   0                        N
GCT0389 A           26  26   0  5  5  13   0  12  14                        N
GCT0390 A           12  12   0  6  6   8   6   0   6                        N
GCT0391 A            8   8   0  4  4   6   1   4   3                        N
GCT0392 A           12  12   0  5  5   9   0   8   4                        N
GCT0393 A           23  23   0  6  6  16   2  16   5                        N
GCT0394 A           29  29   0  3  3  21   4  25   0                        N
GCT0395 A            9   9   0  2  2   9   0   9   0                        N
GCT0396 A           15  15   0  5  5   9   0  10   5                        N
GCT0398 A            8   8   0  2  2   6   0   0   8                        N
GCT0012 B            7   2   5  1  1   6   7   0   0     R inconclusive 1/1 Y
GCT0046 C img-opp   20   0  20  4  0  14  20   0   0     R                  Y
GCT0071 A           10  10   0  4  4   9   9   1   0     R                  N
GCT0074 A           10  10   0  3  3  10   8   2   0     R inconclusive 2/2 N
GCT0093 A           14  14   0  5  5  11  14   0   0                        N
GCT0103 B           11  11   0  1  1   5   0  11   0                        N
GCT0115 A           29  29   0  2  2  18   0  29   0   3                    N
GCT0120 B            8   8   0  1  1   8   0   8   0   4                    N
GCT0135 A           71  71   0  5  5  31   1  70   0   5                    N
GCT0140 A           31  31   0  9  9  29   9  22   0   4                    N
GCT0143 B            9   9   0  1  1   9   0   9   0   4                    N
GCT0171 A            9   9   0  2  2   8   0   9   0                        N
GCT0173 A           38  38   0  3  3  33   1  37   0                        N
GCT0193 B            8   8   0  1  1   7   8   0   0   4                    N
GCT0194 B            6   6   0  1  1   6   6   0   0   2                    N
GCT0198 A           34  34   0  8  8  28   7  27   0                        N
GCT0206 A           12  12   0  3  3  11   0  12   0                        N
GCT0212 A           10  10   0  4  4  10   0  10   0                        N
GCT0228 A           15  15   0  4  4  13  15   0   0                        N
GCT0235 A           11  11   0  4  4   9   7   4   0                        N
GCT0400 B           10  10   0  1  1   6  10   0   0                        N
GCT0401 B            4   4   0  1  1   4   4   0   0                        N
GCT0402 B            8   8   0  1  1   6   8   0   0                        N
GCT0403 B            5   5   0  1  1   4   5   0   0                        N
GCT0404 B            5   5   0  1  1   4   5   0   0                        N
GCT0405 B            6   6   0  1  1   4   6   0   0                        N
GCT0406 B            5   5   0  1  1   4   5   0   0                        N
GCT0407 B            5   5   0  1  1   4   5   0   0                        N
GCT0408 B            5   5   0  1  1   4   5   0   0                        N
GCP0032 B           23  23   0  1  1   6  23   0   0                        N


==> anc/known_mrt.txt <==
Title: Linking Outer Solar System Objects in Archival DECam Imaging: A
       Multi-year Linker Tested on Held-out Known Objects, and 273
       Multi-opposition Candidates Including Six L4 Neptune Trojans, Two
       Retrograde Objects and Ten with a>150 au
Authors: Cerati G.
Table: Designated objects re-found: my nights and nights before discovery
================================================================================
Byte-by-byte Description of file: known_mrt.txt
--------------------------------------------------------------------------------
 Bytes Format Units   Label     Explanations
--------------------------------------------------------------------------------
      1 A1     ---     Set       [RM] R = object of the catalogue, M = candidate of the multi-year run (1)
  3- 14 A12    ---     Desig     MPC designation or name
 16- 19 I4     yr      Disc      ? Year of the discovery observation (2)
 21- 24 I4     yr      First     ? Year of my first position
 26- 29 I4     yr      Last      ? Year of my last position
 31- 33 I3     ---     Nn        ? Nights with my positions
 35- 37 I3     ---     Npre      ? Nights before the discovery observation
 39- 43 F5.2   yr      Ypre      ? Years from my first position to the discovery
 45- 47 I3     ---     Npub      ? Nights before the first published observation
--------------------------------------------------------------------------------
Note (1): R: identified by a joint orbit fit with the published astrometry.
    M: within 300 arcsec of the MPC orbit at the first, middle and last detection,
    or identified by the joint fit; the 300-arcsec match is a screen, not a fit.
    An object re-found as two candidates appears twice (five objects).
Note (2): From the MPC discovery flags (tables downloaded 2026 November 17);
    blank where no discovery record was found.
--------------------------------------------------------------------------------
R 2025 NQ549   2025 2018 2018   6   6  6.89   6
R 2003 UC414   2003 2015 2018  14   0  0.00   0
R 2015 DR249   2015 2014 2023   9   5  0.97   5
R 2025 NT563   2025 2016 2024  10  10  8.89  10
R 2025 MD398   2025 2014 2019  11  11 11.25  11
R 2016 FK185   2016 2021 2026  18   0  0.00   0
R 2016 FL185   2016 2021 2021   8   0  0.00   0
R 2026 HR19    2026 2016 2026  31  31 10.29  31
R 2026 EV138   2026 2013 2024  29  29 12.86  29
R 2016 GY369   2016 2021 2021   9   0  0.00   0
R 2026 EB143   2026 2021 2025   8   8  4.89   8
R 2026 DS78    2026 2018 2026  33  22  7.81  14
R 2026 EF139   2026 2018 2018   7   7  8.11   7
R 2025 ON345   2025 2018 2018   6   6  6.98   6
R 2026 GU20    2026 2013 2024  28  28 13.24  28
R 2015 DH249   2015 2022 2026  11   0  0.00   0
R 2000 GM147   2000 2020 2025  10   0  0.00   0
R 2025 MX351   2025 2014 2017  13  13 11.17  13
R 2026 DU71    2026 2016 2023   9   9  9.83   9
M 2015 PF312   2015 2012 2018  53   9  2.74   0
M 2014 QS441   2014 2013 2018  52   3  0.80   0
M 2013 TV158   2013 2013 2018  42   0  0.00   0
M 2013 QP95    2013 2013 2018  41   0  0.00   0
M 2014 QL441   2014 2014 2019  39   0  0.00   0
M 2016 QV89    2016 2012 2018  36   5  3.77   0
M 2005 TB190   2005 2012 2018  34   0  0.00   0
M 2012 VS113   2012 2012 2017  33   3  0.05   0
M 2014 QR441   2014 2013 2018  31   8  0.93   0
M 2008 SO266   2008 2013 2019  31   0  0.00   0
M 2012 VR113   2012 2012 2018  30   1  0.01   0
M 2013 RG98    2013 2013 2015  30   0  0.00   0
M 2014 DL143   2014 2014 2017  29   0  0.00   0
M 2013 QO95    2013 2013 2018  29   3  0.04   0
M 2014 QM441   2014 2012 2016  28   8  1.80   8
M 2012 TC324   2008 2013 2018  27   0  0.00   0
M 2007 RW10    2007 2012 2018  27   0  0.00   0
M 2014 TB86    2014 2013 2018  27   6  1.06   1
M 2004 TY364   2004 2013 2019  26   0  0.00   0
M 2013 VX30    2013 2013 2018  26   0  0.00   0
M 2014 QN441   2014 2013 2018  26   2  0.94   0
M 2014 DF143   2014 2013 2019  25   5  1.07   0
M 2013 FZ27    2013 2013 2018  24   1  0.08   0
M 2015 VU207   2015 2015 2018  24   1  0.81   0
M 2013 RE109        2013 2018  24             0
M 2013 UT22         2012 2018  24             0
M 2015 BP519   2015 2014 2018  23   1  0.14   0
M 2013 TY171        2013 2018  23             0
M 2013 TJ172        2013 2018  23             1
M 2014 VC41    2014 2014 2018  23   0  0.00   0
M 2014 XY40         2014 2018  22             0
M 2005 SA278   2005 2012 2017  22   0  0.00   0
M 2006 QQ180   2006 2013 2018  22   0  0.00   0
M 2014 WA556   2014 2014 2018  22   0  0.00   0
M 2013 SO102        2013 2018  22             0
M 2014 QO441   2014 2013 2018  22   2  0.85   0
M 2013 SP102        2013 2018  22             0
M 2014 QA442   2010 2014 2018  21   0  0.00   0
M 2013 RF109   2013 2013 2018  21   0  0.00   0
M 2012 TD324   2012 2013 2018  21   0  0.00   0
M 2013 TM159   2013 2013 2018  21   0  0.00   0
M 2013 SJ102        2013 2018  21             0
M 2016 SJ57    2016 2013 2018  21  11  2.92   0
M 2011 SO277   2011 2013 2018  20   0  0.00   0
M 2001 HY65    2001 2013 2018  20   0  0.00   0
M 2010 RO64    2010 2013 2018  20   0  0.00   0
M 2014 WD536        2013 2018  20             0
M 2013 SL102   2013 2013 2018  20   1  0.05   0
M 2013 RD98    2013 2013 2016  20   0  0.00   0
M 1999 RB216   1999 2013 2018  19   0  0.00   0
M 2001 QF298   2001 2013 2018  19   0  0.00   0
M 2013 UE31    2013 2013 2017  19   0  0.00   0
M 2013 RR98    2013 2013 2017  19   0  0.00   0
M 2015 TP362   2015 2013 2018  19   4  1.92   0
M 2016 SE56    2016 2013 2018  19   8  2.86   0
M 2014 ST373   2014 2012 2018  19   1  1.84   0
M 2014 OQ394   2014 2013 2018  19   3  0.88   0
M 2014 BV64    2014 2015 2018  19   0  0.00   0
M 2013 RK109        2013 2018  19             0
M 2013 TJ159   2013 2013 2018  18   1  0.09   0
M Chiminigagua 2013 2013 2018  18   0  0.00   0
M 2016 SA56    2016 2013 2019  18   9  3.00   1
M 2014 SP363   2014 2014 2018  18   0  0.00   0
M 2001 QQ322   2001 2013 2018  18   0  0.00   0
M 2014 RN74    2014 2016 2019  18   0  0.00   0
M 2003 FC128   2003 2015 2019  18   0  0.00   0
M 2003 QM91    2003 2013 2017  18   0  0.00   0
M 2013 TA188   2014 2012 2018  18   3  1.90   1
M 2014 QZ510   2014 2015 2017  17   0  0.00   0
M 2014 UN225   2014 2014 2018  17   1  0.00   0
M 2014 VV39         2013 2018  17             0
M 2014 OD394   2014 2013 2018  17   4  0.80   0
M 2013 RP109        2013 2018  17             0
M 2011 SW281   2011 2013 2018  17   0  0.00   0
M 2013 RX108   2013 2013 2018  17   0  0.00   0
M 2013 RO98    2013 2013 2018  17   0  0.00   0
M 2014 QU495        2012 2017  17             2
M 2014 SZ348   2014 2014 2017  17   0  0.00   0
M 2014 XZ47    2014 2014 2018  17   0  0.00   0
M 2016 QP85    2016 2016 2017  17   0  0.00   0
M 2014 QB442   2014 2013 2018  17   3  0.95   0
M 2003 SQ317   2003 2013 2018  17   0  0.00   0
M 2014 TM95         2013 2018  17             0
M 2016 QU89    2016 2013 2018  17   6  2.87   0
M 2014 SJ378   2014 2013 2016  17   3  0.88   0
M 2005 QU182   2005 2013 2018  17   0  0.00   0
M 2004 PW107   2004 2013 2018  16   0  0.00   0
M 2012 JH67    2015 2014 2019  16   5  1.06   0
M 2005 EX318   2005 2015 2019  16   0  0.00   0
M 2014 QE442        2012 2017  16             2
M 2012 DB99    2012 2013 2019  16   0  0.00   0
M 2014 UF224   2014 2014 2018  16   0  0.00   0
M 2016 SG58    2016 2013 2018  16  10  2.98   0
M 2015 TJ363   2015 2013 2018  16   5  2.01   0
M 2001 XD255   2001 2014 2019  16   0  0.00   0
M 2013 UF31    2013 2013 2018  16   0  0.00   0
M 2014 SZ373   2014 2014 2018  16   1  0.02   0
M 2012 VV113   2012 2014 2017  16   0  0.00   0
M 2013 RQ109        2013 2018  16             0
M 2016 SP56    2016 2012 2018  16   8  3.86   3
M 2015 AD298   2015 2016 2019  16   0  0.00   0
M 2013 TE172        2013 2018  16             0
M 2010 TY53    2010 2015 2018  15   0  0.00   0
M 2026 DY69         2015 2019  15
M 2014 WL616   2014 2015 2018  15   0  0.00   0
M 2012 WF37    2012 2012 2017  15   0  0.00   0
M 2013 VQ25    2013 2013 2017  15   0  0.00   0
M 2015 UK84         2014 2017  15             0
M 2014 GS53    2014 2013 2015  14   5  1.01   0
M 2016 FP59    2016 2015 2019  15   2  0.25   0
M 2014 SS373   2014 2015 2018  15   0  0.00   0
M 2012 WD36    2012 2012 2017  15   0  0.00   0
M 2013 EC138   2013 2016 2018  15   0  0.00   0
M 2014 XW40    2014 2015 2019  15   0  0.00   0
M 2013 SQ102        2013 2017  15             0
M 2005 EO304   2005 2013 2018  15   0  0.00   0
M 2002 PV170   2002 2016 2019  15   0  0.00   0
M 2015 BG519   2015 2013 2019  15   7  1.81   0
M 2013 FH28    2013 2013 2019  15   0  0.00   0
M 2015 PD312   2015 2014 2017  15   3  0.99   0
M 2003 QW90    2003 2013 2015  15   0  0.00   0
M 2014 WH509   2014 2016 2019  15   0  0.00   0
M 2014 SQ350        2012 2017  15             3
M 2015 TK363   2015 2013 2017  15   8  1.93   0
M 2015 KJ176   2015 2014 2019  14   5  1.06   5
M 2001 CZ31    2001 2016 2018  14   0  0.00   0
M 2015 AS293        2015 2018  14             0
M 2014 WS510   2014 2015 2018  14   0  0.00   0
M 2001 QO297   2001 2013 2018  14   0  0.00   0
M 2014 SP373   2014 2015 2018  14   0  0.00   0
M 2014 QC442   2014 2013 2016  14   4  0.89   0
M 2010 SB41    2010 2013 2016  14   0  0.00   0
M 2016 SS55    2016 2013 2017  14  10  2.90   0
M 2015 HB195   2015 2013 2016  14  10  2.02  10
M 2015 KF172   2015 2014 2019  14   5  1.06   5
M 2004 HP79    2004 2014 2019  14   0  0.00   0
M 2010 FB49    2010 2013 2017  14   0  0.00   0
M 2014 CQ23    2014 2015 2019  14   0  0.00   0
M 2013 TZ171   2013 2012 2018  14   1  0.95   1
M 2013 RA109   2014 2013 2018  14   5  1.06   0
M 2002 PA149   2002 2013 2018  14   0  0.00   0
M 2015 DJ249   2015 2015 2018  14   0  0.00   0
M 2015 HN198   2015 2013 2016  14   8  2.00   8
M 2014 EZ51    2014 2014 2019  13   0  0.00   0
M 2011 JF31    2011 2014 2019  13   0  0.00   0
M 2015 BZ518   2015 2014 2019  13   1  0.75   0
M 2015 FL345   2015 2013 2017  13   5  1.92   0
M 2014 XC48    2014 2014 2018  13   0  0.00   0
M 2013 FD28    2013 2013 2019  13   0  0.00   0
M 2010 ET65    2010 2015 2018  13   0  0.00   0
M 2026 TO128        2015 2018  13
M 2011 BQ170   2011 2014 2018  13   0  0.00   0
M 2014 SO373   2014 2014 2018  13   0  0.00   0
M 2013 RB109        2013 2018  13             0
M 2013 SF106   2013 2015 2018  13   0  0.00   0
M 2013 FB28    2013 2013 2018  14   0  0.00   0
M 2015 BH518   2015 2013 2018  13   4  1.81   0
M 2014 TF86    2014 2015 2018  13   0  0.00   0
M 2015 SO20    2010 2013 2014  13   0  0.00   0
M 2013 BN82    2013 2015 2019  13   0  0.00   0
M 2008 UA332   2008 2014 2018  13   0  0.00   0
M 2005 EZ296   2005 2015 2018  14   0  0.00   0
M 2013 RB98    2013 2013 2015  13   0  0.00   0
M 2010 PC88    2010 2016 2018  13   0  0.00   0
M 2014 RL74    2014 2014 2018  13   1  0.10   1
M 2016 FR59    2016 2013 2019  13   6  2.99   0
M 2013 TK172        2014 2018  13             0
M 2013 TP187   2013 2013 2017  13   0  0.00   0
M 2010 RE188   2010 2014 2018  13   0  0.00   0
M 2013 SJ106   2013 2013 2018  13   0  0.00   0
M 2015 TW361   2015 2013 2017  13   4  2.01   0
M 2014 QF442   2014 2014 2018  13   0  0.00   0
M 2005 PU21    2005 2013 2014  13   0  0.00   0
M 2010 PP81    2010 2013 2018  13   0  0.00   0
M 2014 XP40    2014 2014 2019  13   4  0.75   0
M 2013 RU124   2013 2012 2016  13   4  0.82   4
M 2010 JJ210   2010 2013 2018  13   0  0.00   0
M 2010 RF64    2010 2014 2016  12   0  0.00   0
M 2013 SA100   2013 2013 2017  12   0  0.00   0
M 2014 HF200   2014 2014 2017  12   1  0.00   0
M 1998 SN165   1998 2015 2018  12   0  0.00   0
M 2001 UR163   2001 2015 2018  12   0  0.00   0
M 2010 RF188   2010 2013 2018  12   0  0.00   0
M 2013 RK124   2013 2013 2017  12   0  0.00   0
M 2014 YK50    2014 2015 2019  12   0  0.00   0
M 2014 XB48    2014 2014 2018  12   1  0.13   0
M 2011 UT410   2011 2015 2018  12   0  0.00   0
M 2013 PX74    2013 2016 2018  12   0  0.00   0
M Gonggong     2007 2014 2019  12   0  0.00   0
M 2016 FW59    2016 2015 2019  12   3  0.25   0
M 2013 TE187   2013 2013 2018  12   0  0.00   0
M 2014 QX510   2014 2013 2018  12   1  0.93   0
M 2014 HQ210   2014 2014 2019  12   0  0.00   0
M 2014 RH70         2014 2018  12             0
M 2013 RD109   2013 2013 2017  12   0  0.00   0
M 2016 TS94    2016 2014 2018  12   6  1.81   0
M 2013 UQ15    2013 2013 2018  12   1  0.14   0
M 2015 VJ181   2015 2015 2018  12   0  0.00   0
M 2015 HC195   2015 2013 2015  11   9  2.02   9
M 2013 TY187   2013 2014 2018  12   0  0.00   0
M 2003 UC414   2003 2015 2018  12   0  0.00   0
M 2008 ST291   2008 2015 2018  12   0  0.00   0
M 2001 FZ173   2001 2013 2015  12   0  0.00   0
M 2014 WZ535   2014 2013 2018  12   3  1.88   3
M 2015 DX249   2015 2015 2018  12   0  0.00   0
M 2013 SR102        2013 2018  12             0
M 2004 SC60    2004 2014 2018  12   0  0.00   0
M 2014 SN363   2014 2014 2017  12   0  0.00   0
M 2012 BA155   2012 2014 2018  12   0  0.00   0
M 2014 SK349   2014 2013 2014  12   3  0.96   0
M 2013 RF124   2013 2013 2018  12   0  0.00   0
M 2013 RD157   2013 2013 2018  12   0  0.00   0
M 2014 QZ441   2014 2015 2018  12   0  0.00   0
M 2014 SM363   2014 2014 2017  12   1  0.08   0
M 2014 QU441   2014 2014 2017  12   0  0.00   0
M 2013 TU187   2013 2013 2018  12   0  0.00   0
M 2013 TE188   2013 2012 2017  12   1  0.91   1
M 2000 GN171   2000 2014 2017  11   0  0.00   0
M 2017 OG69    2017 2015 2019  11   5  1.73   0
M 2026 GJ24         2013 2016  11
M 2010 RD188   2010 2015 2017  11   0  0.00   0
M 2014 UD241   2014 2014 2018  11   0  0.00   0
M 2014 UC225        2013 2015  11             0
M 2001 QG298   2001 2013 2015  11   0  0.00   0
M 2004 UX10    2004 2013 2018  11   0  0.00   0
M 2015 HT195   2015 2014 2019  11   5  1.00   5
M 2011 YN79    2011 2016 2018  11   0  0.00   0
M 2014 SK349   2014 2016 2018  11   0  0.00   0
M 2014 DR143   2014 2013 2019  11   1  0.85   0
M 2014 FU71    2014 2013 2015  11   3  0.94   0
M 2003 HD57    2003 2014 2016  11   0  0.00   0
M 2013 RD124   2013 2013 2018  11   0  0.00   0
M 2010 TJ      2010 2014 2017  11   0  0.00   0
M 2013 TM187   2013 2013 2017  11   4  0.02   0
M 2010 FD49    2010 2013 2016  11   0  0.00   0
M 2005 CB79    2005 2014 2019  11   0  0.00   0
M 2013 RC109   2013 2012 2015  11   1  0.85   1
M 2014 SN350   2014 2014 2018  11   0  0.00   0
M 2026 FK35         2014 2017  11
M 2014 UA225   2015 2013 2015  11  10  1.69   0
M 2014 VB41    2014 2014 2018  11   2  0.32   0
M 2014 QV495        2014 2018  11             0
M 2013 RP124   2013 2013 2016  11   0  0.00   0
M 2003 UA414   2003 2012 2018  11   0  0.00   0
M 1999 HB12    1999 2014 2019  11   0  0.00   0
M 2013 VO46    2013 2013 2018  11   1  0.01   1
M 2007 PS45    2007 2012 2019  11   0  0.00   0
M 2013 FJ28    2013 2013 2018  11   0  0.00   0
M 2013 RV155   2013 2013 2017  11   0  0.00   0
M 2015 AL281   2015 2016 2018  11   0  0.00   0
M 2013 RT124   2013 2013 2017  11   0  0.00   0
M 2013 WG114        2013 2018  11             0
M 2013 TT187   2013 2013 2017  11   0  0.00   0
M 2014 QT510   2014 2014 2018  11   0  0.00   0
M 2013 RE124   2013 2012 2017  11   1  0.84   1
M 2005 JA175   2005 2013 2019  11   0  0.00   0
M 2014 NB66    2014 2013 2017  11   2  0.82   0
M 2013 TC188   2013 2013 2017  11   0  0.00   0
M 2014 XA48    2014 2014 2017  11   0  0.00   0
M 2014 TS100   2014 2014 2016  11   1  0.02   0
M 2014 TE86         2014 2018  11             0
M 2014 KE113   2014 2013 2018  11   1  1.08   0
M 2003 QX111   2003 2013 2015  11   0  0.00   0
M 2013 VK46    2013 2013 2017  11   0  0.00   0
M 2013 SQ99    2013 2013 2015  11   0  0.00   0
M 2014 RM74    2014 2014 2018  11   0  0.00   0
M 2010 PC88    2010 2013 2018  11   0  0.00   0
M 2013 AT183   2013 2016 2018  11   0  0.00   0
M 2014 OB394   2014 2014 2018  10   0  0.00   0
M 2014 FT71    2014 2014 2016  10   0  0.00   0
M 2015 QB34    2015 2015 2018  10   0  0.00   0
M 2013 RQ98         2013 2018  10             0
M 2014 HP208   2014 2014 2019  10   2  0.02   2
M 2012 HG84    2012 2014 2017  10   0  0.00   0
M 2013 RJ109        2013 2018  10             0
M 2014 AM55    2014 2016 2018  10   0  0.00   0
M 2003 QA92    2003 2013 2018  10   0  0.00   0
M 1996 TO66    1996 2015 2018  10   0  0.00   0
M 2013 TX171   2013 2013 2018  10   0  0.00   0
M 2014 WY508   2014 2015 2017  10   0  0.00   0
M 2003 HE57    2003 2014 2016  10   0  0.00   0
M 2014 YJ50    2014 2014 2019  10   1  0.00   0
M 2010 FC49    2010 2013 2018  10   0  0.00   0
M 2014 OR394   2014 2016 2018  10   0  0.00   0
M 2001 YH140   2001 2014 2018  10   0  0.00   0
M 2026 EF144        2014 2019  10
M 2014 WE556   2014 2014 2017  10   1  0.33   1
M Zhulong      2011 2014 2017  10   0  0.00   0
M 2021 TJ192   2021 2017 2019  10  10  4.20   6
M 2013 SN102        2013 2018  10             0
M 2014 XX40    2014 2013 2019  10   1  1.71   0
M 2014 HW199   2014 2015 2019  10   0  0.00   0
M 2014 UQ277   2014 2014 2016  10   1  0.22   1
M 2013 RP98    2013 2016 2018  10   0  0.00   0
M 2016 TY94    2016 2015 2018  10   1  0.88   0
M 2014 UP250   2014 2014 2017  10   0  0.00   0
M 2002 GD32    2002 2014 2016  10   0  0.00   0
M 2009 DJ143   2009 2015 2018  10   0  0.00   0
M 2013 FR28    2013 2015 2018  10   0  0.00   0
M 2013 PW74    2013 2017 2019  10   0  0.00   0
M 2014 SC374   2014 2014 2018  10   0  0.00   0
M 2026 EC122        2014 2019  10
M 2013 TN187   2013 2013 2017  10   0  0.00   0
M 2014 RO74    2014 2014 2018  10   0  0.00   0
M 2014 SX373   2014 2014 2016  10   0  0.00   0
M 2012 DW98    2012 2015 2019  10   0  0.00   0
M 2014 HB200   2014 2014 2019  10   4  0.01   0
M Salacia      2004 2014 2018  10   0  0.00   0
M 2002 FY36    2002 2013 2015  10   0  0.00   0
M 2016 TA95    2016 2014 2018  10   3  2.02   0
M 2015 BP518   2014 2013 2019  10   2  0.86   0
M 2014 WZ555   2014 2014 2016  10   0  0.00   0
M 2025 QY2     2025 2016 2019  10  10  9.03  10
M 2013 RG109        2013 2016  10             0
M 2013 RM98    2013 2015 2018  10   0  0.00   0
M 2003 FY128   2003 2013 2019   9   0  0.00   0
M 2014 TC86    2014 2016 2019   9   0  0.00   0
M 2026 GZ25         2015 2019   8
M 2015 HD195   2015 2013 2015   9   8  2.02   8
M 2013 TO187   2013 2013 2017   9   0  0.00   0
M 2014 JJ80    2014 2016 2018   9   0  0.00   0
M 2014 QG442   2014 2014 2018   9   0  0.00   0
M 2000 FE8     2000 2013 2015   9   0  0.00   0
M 2026 GD23         2013 2016   9
M 2015 RR245   2010 2014 2018   9   0  0.00   0
M 2015 RT245   2015 2013 2017   9   4  1.91   0
M 2010 VW11    2010 2015 2019   9   0  0.00   0
M 2008 CS190   2008 2016 2019   9   0  0.00   0
M 2010 ER65    2010 2015 2016   9   0  0.00   0
M 2014 GT53    2014 2015 2019   9   0  0.00   0
M 2014 XY47    2014 2014 2016   9   0  0.00   0
M 2026 EN144        2016 2019   9
M 2013 FC28    2013 2013 2017   9   0  0.00   0
M 2016 RO82    2016 2016 2018   9   0  0.00   0
M 2007 NC7     2007 2017 2018   9   0  0.00   0
M 2013 SK102   2013 2013 2018   9   0  0.00   0
M 2015 MQ204   2009 2016 2019   9   0  0.00   0
M 2014 VW37    2014 2014 2016   9   0  0.00   0
M 2012 EE18    2012 2014 2016   9   0  0.00   0
M 2003 OP32    2003 2014 2018   9   0  0.00   0
M 2013 RM158   2013 2013 2018   9   0  0.00   0
M 2013 PV74    2013 2017 2019   9   0  0.00   0
M 2016 QA135   2016 2016 2018   9   0  0.00   0
M 2014 GF54    2013 2014 2019   9   0  0.00   0
M 2014 SW373   2014 2016 2018   9   0  0.00   0
M 2014 SU373   2014 2015 2017   9   0  0.00   0
M 2013 RV124   2013 2016 2018   9   0  0.00   0
M 2013 WH123   2013 2014 2018   9   0  0.00   0
M 2014 UU240   2014 2014 2017   9   0  0.00   0
M 2015 DB249   2015 2015 2018   9   0  0.00   0
M 2003 QB91    2003 2013 2018   9   0  0.00   0
M 1999 CL158   1999 2015 2018   9   0  0.00   0
M 2013 AP183   2013 2016 2018   9   0  0.00   0
M 2014 XR40    2014 2015 2019   9   0  0.00   0
M 2010 JC80    2010 2015 2019   9   0  0.00   0
M 2013 XL40    2013 2012 2016   9   2  1.04   2
M 2015 HT198   2015 2014 2019   9   3  0.98   3
M 2000 QC226   2000 2016 2018   9   0  0.00   0
M 2002 PD149   2002 2013 2018   9   0  0.00   0
M 2005 EB299   2005 2014 2018   9   0  0.00   0
M 2014 MA70    2014 2017 2018   9   0  0.00   0
M 2013 RZ108        2013 2015   9             0
M 2013 HW156   2013 2015 2017   9   0  0.00   0
M 2013 TA172        2013 2018   9             0
M 2014 SO363   2014 2014 2017   9   0  0.00   0
M 2013 CE223   2013 2014 2017   9   0  0.00   0
M 2001 QP297   2001 2013 2018   9   0  0.00   0
M 2012 HL85    2012 2014 2019   9   0  0.00   0
M 2016 TT94    2016 2015 2017   9   6  0.85   0
M 2013 VS46    2013 2013 2017   9   2  0.13   1
M 2005 SC278   2005 2015 2018   9   0  0.00   0
M 2019 GT205        2016 2019   9
M 2014 YL50    2014 2014 2018   9   0  0.00   0
M 2015 SV20    2015 2014 2017   9   5  0.91   0
M 2014 FL71    2014 2013 2016   9   2  0.94   2
M 2013 TD172        2013 2014   9             0
M 2016 RW82    2016 2015 2018   9   2  0.99   0
M 2014 MF70    2014 2015 2019   8   0  0.00   0
M 2005 NU125   2005 2017 2018   8   0  0.00   0
M 2014 OL394   2014 2015 2018   8   0  0.00   0
M 2013 RO109   2013 2013 2017   8   0  0.00   0
M 2014 QW510   2020 2015 2018   8   8  4.87   0
M 2010 RN45    2010 2014 2018   8   0  0.00   0
M 2009 YE7     2009 2015 2018   8   0  0.00   0
M 2003 FE128   2003 2014 2019   8   0  0.00   0
M 2016 SY55    2016 2016 2019   8   0  0.00   0
M 2013 FG28    2013 2013 2016   8   0  0.00   0
M 2014 WD556   2014 2014 2017   8   0  0.00   0
M 2014 QU510   2014 2014 2017   8   0  0.00   0
M 2015 BT518   2015 2016 2019   8   0  0.00   0
M 2016 RT82    2016 2016 2018   8   0  0.00   0
M 2013 RH124   2013 2013 2017   8   0  0.00   0
M 2026 GG23         2014 2019   8
M 1999 RN215   1999 2014 2017   8   0  0.00   0
M 2014 WY555   2014 2014 2018   8   0  0.00   0
M 2013 PE84    2013 2016 2019   8   0  0.00   0
M 2014 YF92    2014 2015 2018   8   0  0.00   0
M 2015 HG195   2015 2013 2015   8   6  2.02   6
M 2014 SR350        2014 2017   8             0
M 2014 LP28    2014 2016 2018   8   0  0.00   0
M 2004 EU95    2004 2014 2016   8   0  0.00   0
M 2014 SX403   2014 2014 2017   8   0  0.00   0
M 2014 CP23    2014 2016 2019   8   0  0.00   0
M 2013 TQ187   2013 2014 2017   8   0  0.00   0
M 2026 EV145        2016 2019   8
M 2013 SK106   2013 2013 2016   8   0  0.00   0
M 2011 MV11    2011 2016 2019   8   0  0.00   0
M 2014 UW224   2014 2014 2018   8   0  0.00   0
M 2013 JU63    2013 2014 2017   8   0  0.00   0
M 2014 DU143   2014 2015 2018   8   0  0.00   0
M 2005 PU21    2005 2017 2018   8   0  0.00   0
M 2000 FT53    2000 2014 2016   8   0  0.00   0
M 2019 JP152        2014 2019   8
M 2014 NY65    2014 2014 2018   8   0  0.00   0
M 2014 RJ70         2014 2018   8             0
M 2003 SS317   2003 2016 2018   8   0  0.00   0
M 2014 DM143   2014 2013 2019   8   2  0.85   0
M 2014 LQ28    2014 2016 2017   8   0  0.00   0
M 2013 TC172   2013 2013 2018   8   3  0.08   0
M 2013 RJ124   2013 2013 2016   8   0  0.00   0
M 2015 BW518   2015 2014 2019   8   2  0.05   0
M 2003 YW179   2003 2016 2018   8   0  0.00   0
M 2013 SD112   2013 2013 2018   8   0  0.00   0
M 2014 HV199   2014 2013 2015   8   3  1.07   0
M 2006 TO130   2006 2016 2018   8   0  0.00   0
M 2003 QR91    2003 2017 2019   8   0  0.00   0
M 2013 VR46    2013 2013 2017   8   1  0.02   0
M 2001 QJ298   2001 2017 2019   8   0  0.00   0
M 2016 RM82    2016 2014 2018   8   3  2.05   1
M 2014 VW37    2014 2017 2018   8   0  0.00   0
M 2016 SV58    2016 2014 2018   8   3  1.93   0
M 2013 SA87    2013 2015 2018   8   0  0.00   0
M 2011 LZ28    2011 2015 2018   8   0  0.00   0
M 2014 UN250   2014 2014 2018   8   0  0.00   0
M 2015 HS198   2015 2013 2016   8   4  2.00   4
M 2016 SW57    2016 2012 2017   8   6  3.86   3
M 2014 QR562   2014 2014 2018   8   0  0.00   0
M 2013 WJ123   2013 2013 2015   8   1  0.05   0
M 2001 QF331   2001 2013 2015   8   0  0.00   0
M 2014 OM394   2014 2014 2018   8   0  0.00   0
M 2004 HK79    2004 2014 2015   7   0  0.00   0
M 2014 SO350   2014 2014 2016   7   0  0.00   0
M 2014 QW441   2014 2016 2018   7   0  0.00   0
M 2015 HE195   2015 2013 2014   7   7  2.02   7
M 2015 BU518   2015 2015 2019   7   0  0.00   0
M 2026 DF69         2016 2018   7
M 2013 TK187   2013 2013 2017   7   0  0.00   0
M 2014 HE200   2014 2014 2015   7   2  0.02   0
M 2006 SQ372   2006 2017 2018   7   0  0.00   0
M 2008 QY40    2008 2017 2018   7   0  0.00   0
M 2013 VP46    2013 2012 2018   7   2  0.98   1
M 2001 QS322   2001 2013 2018   7   0  0.00   0
M 2014 SM373   2014 2016 2017   7   0  0.00   0
M 2000 CQ105   2000 2015 2019   7   0  0.00   0
M 2014 OF394   2014 2017 2018   7   0  0.00   0
M Borasisi     1999 2017 2018   7   0  0.00   0
M 2005 TN74    2005 2017 2018   7   0  0.00   0
M 2014 SB374   2014 2014 2016   7   0  0.00   0
M 2016 QP134   2016 2016 2018   7   0  0.00   0
M 2008 NW4     2008 2016 2018   7   0  0.00   0
M 2013 GV137   2013 2014 2016   7   0  0.00   0
M 2015 DS249   2015 2013 2018   7   2  2.00   0
M 2013 TF187   2013 2013 2018   7   0  0.00   0
M 2014 DQ143   2014 2013 2018   7   1  0.85   0
M 2001 FK185   2001 2014 2016   8   0  0.00   0
M 2026 EN146        2013 2017   7
M 2026 DU71    2026 2016 2019   7   7  9.98   7
M 2014 OP394   2014 2015 2018   7   0  0.00   0
M 2015 HZ194   2015 2013 2015   7   4  2.02   4
M 2026 FA38         2013 2017   7
M 2016 QF135   2016 2016 2018   7   0  0.00   0
M 2013 TN228   2013 2016 2018   7   0  0.00   0
M 1999 CG119   1999 2018 2019   7   0  0.00   0
M 2013 WJ123   2013 2017 2018   7   0  0.00   0
M 2014 UY224   2014 2014 2019   7   1  0.15   1
M 2025 MD398   2025 2013 2019  16  16 12.13  16
M 2026 EL146   2026 2013 2016  12  12 12.87  12
M 2026 EF139   2026 2014 2018  12  12 11.18  12
M 2025 MM394   2025 2014 2019  10  10 11.15  10
M 2026 GM21    2026 2015 2019   9   9 11.15   9
M 2026 EZ132   2026 2013 2019   9   9 12.94   9
M 2025 MF351   2025 2014 2017   8   8 11.15   8
M 2025 ON345   2025 2016 2018   8   8  8.93   8
M 2025 NH194   2025 2016 2019   8   8  8.94   8
M 2025 MT398   2025 2014 2019   8   8 11.16   8
M 2026 HT21    2026 2013 2017   7   7 13.06   7
M 2026 GA28    2026 2014 2016   7   7 11.96   7
M 2025 OU343   2025 2018 2019   7   7  6.94   7
M 2026 JK12    2026 2016 2019   7   7 10.09   7
R 2025 ND561   2025 2022 2022   5   5  2.91   5
R 2015 HM196   2014 2014 2014   6   4  0.02   4
R 2026 GJ24    2026 2014 2014   4   4 11.96   0
R 2014 HL208   2014 2014 2014   6   4  0.02   4
R 2003 HG57    2003 2014 2014   4   0  0.00   0
R 2026 EF144   2026 2014 2014   4   4 11.86   4
R 2015 HD195   2015 2013 2013   4   4  2.02   4
R 2026 EL144   2026 2014 2014   4   4 11.86   4
R 2025 MD399   2025 2015 2015   4   4 10.09   4
R 2014 ON394   2014 2018 2018   4   0  0.00   0
R 2001 FJ228   2001 2014 2014   6   0  0.00   0


==> anc/prereg_files_v2.txt <==
# prereg_files_v2.txt -- the files of the project that state a rule before a test, as this list stood on 2026 November 17 at 04:03 CET (34 files), released with the paper (version 2).
# Columns, separated by ' | ': group | label | what is tested | written or frozen, as printed in the file or its log (2026 November, CET) | outcome | class | SHA-256 of the file as it stood on 2026 November 17 at 04:03 CET, when this list was made
# A file is identified here by a label (R01 to R34; R01 to R13 are the rows of the table of Appendix A, in its order) and by its digest; its name is not given.
# One draft that the paper does not use is left out. Rule files written later on that day, for work that is not in the paper, are not listed. The outcomes are those known at that time.
# group: A = used or reported in the paper (Table of Appendix A); B = other tests on these archives, not used in the paper; C = running when the paper was written, or drafts never run.
# The files themselves name sky regions and are available on request; a file received later can be checked against its digest:  shasum -a 256 <file>
A | R01 | Unused-exposure test of version 1 | 9 Nov, 17:45; additions to 19:51 | rule invalid; post hoc rule used | no pass criterion or mixed outcome | a68301045887ffcdc2b6e61d6a486148f797e55dba811443f82e069f49ccf3c1
A | R02 | Over-density mask, pilot tiles | 11 Nov | go | pass or go | 068670e73e35b179a0865ba806532178cca1b3808cac63c3cfd942cab72563ed
A | R03 | Second-season join of short links | 15 Nov, 17:03; result appended | fail | fail | df2cea2a25185bd8b030e6f2489cc08438ee8faea575bd8c21ed041a1bf53da5
A | R04 | Pixel-flag linker, version 1 | 14 Nov, 23:00; two amendments | fail | fail | d3c2e1398d2958570564751d0400386893d5e09e8067da1e3f1130cce7b7f3b7
A | R05 | Pixel-flag linker, version 2 | 15 Nov, 07:32 | no final verdict | no verdict | b677052f0101f1cb226ec5519e98358693468cc6b29a6d7479b532135af8eeca
A | R06 | Pixel-flag linker, masks only | 15 Nov, 13:07 | fail; inconclusive | fail | 5de120e7abef6241145386dc6f3ec4501e1fa25c6f7c01107c062be1683c48b0
A | R07 | Multi-apparition linker on CFHT rows | 15 Nov, 21:10; result appended | fail | fail | f3fb82ac8e3b5553425baa9d5efd2c09afba6fde3e7feda3d15592bdf5cdf3ca
A | R08 | Multi-year linker, held-out DES objects | 16 Nov, about 00:42; frozen 03:04 | pass (read 04:25) | pass or go | 66df7e4ccefd773f3fd7f903e5c4ad161284cf66d8fd5d8f2f0ff18e50b9d07e
A | R09 | Rule A2 outside the DES footprint | 16 Nov, 04:38 (header edited 06:03) | pass (read 05:56) | pass or go | a208e71e325de822c4f3b54f89bd703a50a37d99a6d9ad0a1f2eb897feece881
A | R10 | Join of d25 rows to the NSC seeds, one region | 16 Nov, 06:02 | fail (read 06:44) | fail | 018b1de210b565ea6d757f0511403938079ed1822cebb744aa3befb3fa9ce5b4
A | R11 | Full join of NSC DR2 and d25, one region | 16 Nov, 12:06; amendment 12:27 | fail (read 17 Nov, 02:17) | fail | 6bded1f985d8efe31e5da5110d5c59111701ea3dabf8b99bd7474ecb2ac68eec
A | R12 | Production on NSC DR2 (stated as the whole catalogue) | 16 Nov, about 09:15 (file time 09:08) | run; no pass criterion | no pass criterion or mixed outcome | d499d09651f240e558059547f2db673db05c011cbb3f5a28166aeaf92abb07c3
A | R13 | Seeded recovery of designated objects | 16 Nov, 19:53 | pass | pass or go | 4ebe03cdcc0400500181b20dafa7bae4c1b6caa4bce64d0179b7507ab1b19b90
B | R14 | Mosaic rows for a slow-object linker | 10 Nov, about 14:50; amendment | no-go | no-go | a3ed0072ca09b613f83a13936e1e64bcfccfc7b27a6773d9b6236e23b47354e6
B | R15 | Mask method on NSC DR2 tiles | 13 Nov, about 09:15 | go | pass or go | 3ac6ed1c13b590020c72bb767fa08373267ac8946093321b2cade6e5da7372ce
B | R16 | Mosaic rows added to the dense-tile linker | 13 Nov, about 09:30 | no-go | no-go | b74015cca8b1389a9e9e616bac3c476570bd33eaec43b64c9ade7f0709775c77
B | R17 | Line-of-variations search for short arcs | 13 Nov | search; no pass criterion | no pass criterion or mixed outcome | a5f1d21dd395372f3d13b621e70d27b2962522fab36e7f41b3b439cd5038b2b3
B | R18 | One linker on NSC DR2 and d25 together, pilot | 14 Nov, about 12:30 | no-go | no-go | aa07ecff67e4a25a856fffdabdbc972cf3a5ee3d6f91c4b6ce184b12981ecabb
B | R19 | Cuts on Mosaic rows before linking | 14 Nov, about 13:30 | no-go | no-go | 37a950c052d022573a7f421125700bfdb05dca6f562553960fb76d67e8a3cabf
B | R20 | Extraction keeping flagged pixels, pilot | 14 Nov | decision pilot; one clause failed | no pass criterion or mixed outcome | 29484f9cbe294f13870840a45013f6fa18d0881b5a996c89039e38b6f4e8b5b2
B | R21 | Same, gain in known objects | 14 Nov | no-go | no-go | 8378f689d4fb4765b796f9e52f4062d8ce426a9253f64738ca8e6e95adfb9826
B | R22 | Same, whole catalogue | 14 Nov | not run | not run | a35ec091765ca50e6f289262286cd57e2fd35183a3a0880621020b6b23efb75a
B | R23 | Shift-and-stack in one deep field | 14 Nov, 02:20; corrections | interim, no verdict | no verdict | 22e1e1c02ea700aabcdadbab4666b16a9f203400a6577982708b67ef40116259
B | R24 | Rubin public alerts as linker input | 14 Nov | reported; no overall verdict | no pass criterion or mixed outcome | a9d39267755c14f9b14c0b78fa509eb310972dc6aa3e04fdae0c67fe443b9a47
B | R25 | Same, whole ecliptic | 15 Nov | reported; no overall verdict | no pass criterion or mixed outcome | 3c8724fd3546fb3a5b6ba9197888626e4f85ea69694498a5f9479ddc29329a30
B | R26 | Slow-object linker on NSC DR2 and d25 | 15 Nov, 16:47; two amendments | fail (cost clause) | fail | aa2ee983bea672779f5a4fc259bcf02fd106a6e26fc6c5596dc19c58016f4306
B | R27 | Difference imaging in a crowded field | 15 Nov; amendment | pass | pass or go | 55bc4b72e13028e344fb67c70beec4e5b3e7351affc147597f077f2d72dd64f1
B | R28 | Difference imaging in crowded fields, later test | 16 Nov, 00:29; amendment | fail; inconclusive | fail | 8a58cd56a6b2f0b5491ce0d6fef0a9e37001d6ea9fbee4c30974bf1d4f875fb3
C | R29 | Second pass on overlapping blocks | 16 Nov, 22:58 | not read when the paper was written | no verdict | eb6198ca67f95e5828fcd09c33398f9a1fd02ffcda74c0b7941f482fb29487a0
C | R30 | Relaxed rule for the multi-year linker | 16 Nov, 16:05 (draft) | not frozen, not run | not run | 2ef341b07b5424edd211830ca136dbe9d4e65cadb402546e6ea2653d5e361d8f
C | R31 | Draft of the full join | 16 Nov (draft) | superseded, not run | not run | 4c7bc45493a73949ee754d7efd94e6bf1568f3183805128a8b58f7f6b5baeb1b
C | R32 | Full join over the whole sky | 16 Nov (draft) | not run as a test | not run | 09d3ed0c2f26c90dc750fdba105c0154d459772a67e4a8b8739a699051df4c85
C | R33 | Draft of the pixel-flag linker, version 2 | 15 Nov, 05:10 (draft) | superseded, not run | not run | 80201cd8f022c7a2cc993bda1cb9f2622c0f3dbd510bf81b2a4608d84ab5d6f1
C | R34 | Draft of the pixel-flag linker, masks only | 15 Nov (draft) | superseded, not run | not run | dc70d84cdab9cbe8d3ccfd5db598f25ceb5cb9b3c3da111c82c5b0730eef1dc9


==> anc/programmes_2020_26.txt <==
# programmes_2020_26.txt -- NOIRLab proposal identifiers of the 149,421 public DECam exposures of 2020-2026 used in this work,
# from the metadata of the NOIRLab Astro Data Archive, with the number of exposures used from each programme.
# Proposal  Exposures
2013A-9999        696
2014B-0404       5267
2017A-0281        316
2018A-0273        121
2018B-0122        410
2018B-0327         58
2019A-0065       1407
2019A-0305      21479
2019A-0308       3856
2019A-0315         54
2019A-0337       5976
2019B-0219        177
2019B-0323        435
2019B-0408        122
2019B-0910         72
2019B-1013         12
2020A-0058        516
2020A-0082         50
2020A-0142        129
2020A-0335        503
2020A-0353        185
2020A-0399       1592
2020A-0402        108
2020A-0415        102
2020A-0906       1551
2020A-0908        167
2020A-0909        166
2020A-0910         24
2020B-0021          8
2020B-0040         56
2020B-0053       1978
2020B-0182         92
2020B-0201        360
2020B-0241        889
2020B-0253        281
2020B-0279        498
2020B-0282         30
2020B-0288       1647
2020B-0300        474
2020B-0907        598
2020B-0909        237
2020B-0922          1
2021A-0009         10
2021A-0062       1226
2021A-0113       1045
2021A-0117        279
2021A-0124        721
2021A-0148       2652
2021A-0149       3151
2021A-0246        142
2021A-0272         76
2021A-0275      10779
2021A-0365         62
2021A-0922        388
2021B-0149        194
2021B-0301         74
2021B-0303         12
2021B-0325         10
2021B-0332        207
2021B-0905        268
2021B-0906        289
2021B-0909       3259
2022A-129183       58
2022A-204536      810
2022A-246202      246
2022A-289900       23
2022A-356288      138
2022A-373735       46
2022A-388025     2615
2022A-471341       30
2022A-491860       83
2022A-499674     1383
2022A-597406      339
2022A-658443      182
2022A-679480       90
2022A-724693      798
2022A-741884       60
2022A-777564      138
2022A-975778      103
2022A-982456      103
2022A-998307      637
2022B-126175      230
2022B-175073      363
2022B-297190     1870
2022B-402955      133
2022B-511337       51
2022B-563562      375
2022B-715089      575
2022B-780972      258
2022B-791264      191
2022B-926258      213
2023A-174394       10
2023A-237157     9328
2023A-249014       82
2023A-283553      197
2023A-313850        3
2023A-343956      238
2023A-423534       12
2023A-423737      887
2023A-585032       18
2023A-637433       82
2023A-642922      158
2023A-669730        2
2023A-716082     1177
2023A-879841       36
2023A-881453     3312
2023A-910495        1
2023A-932453      483
2023B-184194      108
2023B-209705       47
2023B-307896        4
2023B-489953      494
2023B-502332       14
2023B-567351        4
2023B-646244       76
2023B-662232      256
2023B-725434      145
2023B-735801     1569
2023B-809270     1389
2023B-851374      813
2024A-106058       18
2024A-155979     1199
2024A-167177       27
2024A-233598      297
2024A-300907        6
2024A-463033      171
2024A-537967      175
2024A-609105       12
2024A-613294      126
2024A-683585      417
2024A-715816      506
2024A-718822     1458
2024A-755342     3241
2024A-781233      171
2024A-941948      761
2024A-974884       22
2024B-252974       17
2024B-305587       46
2024B-332522      202
2024B-388081     1485
2024B-416996      505
2024B-441839      368
2024B-591619       90
2024B-614257      404
2024B-616175        5
2024B-676958       18
2024B-763968    10241
2024B-893855       94
2025A-110944      412
2025A-227091      405
2025A-259431       80
2025A-303722       39
2025A-316276     1852
2025A-587063      667
2025A-590177       32
2025A-602953      541
2025A-603790       10
2025A-632499      137
2025A-697040       16
2025A-729671     7391
2025A-898110     1093
2025B-213846      591
2025B-240381     2578
2025B-428601       31
2025B-479281        2
2025B-560332       44
2025B-589422      760
2025B-804689        1
2026A-625308       27

